Spectral Indistinguishability and Learning-Curve Identifiability in Quadratic Networks

Motivated by information-organization sculpting, we study spectral summaries and scalar learning curves in centered quadratic networks. We construct analytic positive input densities with Gaussian one- and two-coordinate marginals. Their complete fourth-moment operators are orthogonally intertwined by a map fixing the entire diagonal teacher algebra, giving equal anchored spectral measures. For selected common teachers with a nonzero cycle invariant, their factorized loss curves differ because the map does not preserve matrix multiplication. Cycle length $r$, which can be arbitrarily large, gives $O(\varepsilon^r)$ contrast uniformly in training time for each fixed construction. For a supplied pair, noisy scalar loss queries require order $\varepsilon^{-2r}$ observations, while bounded initialization interventions with scalar gradient readouts require order $\varepsilon^{-2}$. A shared-input score, equal to a paired-gradient difference, attains the optimal input-sample exponent without knowing the teacher. An explicit family of diverging auxiliary teacher scales instead admits a nonzero finite limiting contrast at coupling $1/\log L$. Conversely, for Gaussian inputs and a rationally independent teacher spectrum, one exact scalar loss curve identifies the initial predictor up to sign conjugation. Within this rationally independent class, with nonzero diagonal inverse-state error in every coordinate and calibrated time and loss scales, it also identifies the unknown teacher spectrum and active dimension, modulo simultaneous rotations. For fixed dimension and distinct unordered teacher sums, dimension-minimal exact observations give generic joint local recovery. Finite exact global bounds hold for a known teacher and, on the active class, under a blind dimension cap. Exact certificates and full-weight replay verify the construction; numerical inverse checks reveal severe ill-conditioning.

==> anc/neural_information_sculpting_v12/ARCHIVE_README.txt <==
V12 arXiv numerical companion, nc-research-20261014.12.
Preserve the sibling directory locations.
First run: python3 restore_data.py
This restores the original validation_geometry.npz bytes from Base64 text
and verifies the digest, so arXiv's recursive archive expansion cannot alter
the data paths. Then follow manuscript_geometry_learning_v12/REPRODUCIBILITY.md.
Scientific Python code, certificates, records and decoded arrays agree with
the checked local V12 release. Paper source and proofs are outside anc/.
Private simulated referee reports are excluded.
Original code: MIT. Covered synthetic outputs and protocols: CC BY 4.0.
Manuscript prose and proofs are not newly licensed by this package.
FILE_MANIFEST.json records every ancillary payload except itself.


==> anc/neural_information_sculpting_v12/FILE_MANIFEST.json <==
{
  "version": "nc-research-20261014.12",
  "distribution": "arXiv ancillary files",
  "scientific_sources_unchanged": true,
  "original_support_zip_sha256": "135eddaa7c8c9e2fc8a35a854e7ccac51efd23434c29db3b4de7c709cf62a361",
  "encoded_files": [
    {
      "encoded": "geometry_response_extension/results/validation_geometry.npz.b64",
      "restored": "geometry_response_extension/results/validation_geometry.npz",
      "restored_bytes": 68539,
      "restored_sha256": "8b80fcd80841b3d20f61f350c6c5994d459e7bd274ce41ed84e4a1706f39c2a7"
    }
  ],
  "files": [
    {
      "path": "ARCHIVE_README.txt",
      "bytes": 768,
      "sha256": "f09078b8525786f98929b16e7e6c2e88416cfbcddec7c54bf2583783c43c2099"
    },
    {
      "path": "geometry_response_extension/protocols/baseline.json",
      "bytes": 677,
      "sha256": "3f90c6aec4a4524625b6705ca724d772365ca592b12739db36e5d8972f100427"
    },
    {
      "path": "geometry_response_extension/protocols/research_protocol.md",
      "bytes": 10234,
      "sha256": "89487dbb20ec88333b81e0fffdc466ae2440a30c911ff9cd0df4ef0c6ab6adc3"
    },
    {
      "path": "geometry_response_extension/results/amplification_check.json",
      "bytes": 20926,
      "sha256": "2dca239367dc904e103ad3f834faa870a10112232c06ce2b70d7edea9f36b3a2"
    },
    {
      "path": "geometry_response_extension/results/analytic_realization_check.json",
      "bytes": 35606,
      "sha256": "6adb9c50d02a72d30f5ab13ed9da32b233ea17be4f6c34822197da0870bc5bcb"
    },
    {
      "path": "geometry_response_extension/results/blind_identifiability_check.json",
      "bytes": 5180,
      "sha256": "9bcf157cde41799e1a138c6e288402e46bd98e6b832aae73c02c672eeac4d923"
    },
    {
      "path": "geometry_response_extension/results/finite_time_probe.json",
      "bytes": 773,
      "sha256": "d51160122537a91b800399c427dfb313dd97562b76d166555fbe48ad54bdd793"
    },
    {
      "path": "geometry_response_extension/results/gh3_exact_witness.json",
      "bytes": 25526,
      "sha256": "53ee2a960eef8db38f71243b37547aa74b8180f55502f02779fd6d287959ff23"
    },
    {
      "path": "geometry_response_extension/results/identifiability_check.json",
      "bytes": 5478,
      "sha256": "e63112b7658c5f3f8ed6196810173f8da3d81506a92eb2da614772ee2416d1e4"
    },
    {
      "path": "geometry_response_extension/results/lp_dual_certificate.json",
      "bytes": 3318,
      "sha256": "e6c1894abae31fbfd5e907cb9b45088e1771f939724cf69f6a1d89326f971c4b"
    },
    {
      "path": "geometry_response_extension/results/moment_feasibility.json",
      "bytes": 395,
      "sha256": "a979a84fe9a447fe77339e3fc503a1ec0a339e613615b02e13412a2a4f13516c"
    },
    {
      "path": "geometry_response_extension/results/scalar_intervention_check.json",
      "bytes": 40226,
      "sha256": "6f6f58f6e3956f7172d3de0e79a6393ec844610b7a4ace1126046e8894a086dc"
    },
    {
      "path": "geometry_response_extension/results/smooth_realization_check.json",
      "bytes": 26262,
      "sha256": "397e2bc0ed71a50beca707f6c7dba8b3b0041bef082fc23d1819d608b6d2bca4"
    },
    {
      "path": "geometry_response_extension/results/teacher_grid.json",
      "bytes": 107789,
      "sha256": "63c18c26d5df57e0407c8d23f6da1f12e4f67abc10e3026944730c982a34d87c"
    },
    {
      "path": "geometry_response_extension/results/validation_geometry.json",
      "bytes": 17599,
      "sha256": "314d9e334a5e5ad7a6b9c20c42c6cfd3907d289ccf6a94f78697fd715403ba6d"
    },
    {
      "path": "geometry_response_extension/results/validation_geometry.npz.b64",
      "bytes": 92591,
      "sha256": "418ff20e46aad350493dd6362eaf3b1d066846bfb618dffc03cc786fcf319941"
    },
    {
      "path": "geometry_response_extension/src/certify_moment_optimum.py",
      "bytes": 2011,
      "sha256": "99d3f4c84f6149ea9488677461c5a5e6c58e0484f3e283c4de936224b2cac5f4"
    },
    {
      "path": "geometry_response_extension/src/check_amplification.py",
      "bytes": 6123,
      "sha256": "c8ae199c220d42943e88634adf924a37e65b50f7e6d13cf53b2d8937aa7c2a66"
    },
    {
      "path": "geometry_response_extension/src/check_analytic_realization.py",
      "bytes": 11743,
      "sha256": "1981defc5eaaef7773469dc4e18c1e1709c465ee6228fdaff88822898a97da22"
    },
    {
      "path": "geometry_response_extension/src/check_blind_identifiability.py",
      "bytes": 18613,
      "sha256": "a325fc7727662bce13a711ef7598bfa3721b9c49c30da9b9d91b7d9d30dff866"
    },
    {
      "path": "geometry_response_extension/src/check_identifiability.py",
      "bytes": 7446,
      "sha256": "4f4fa19b26a263645b84b7259f77e7a9dc29c73f603ed4ccf0b260c042bbf263"
    },
    {
      "path": "geometry_response_extension/src/check_scalar_interventions.py",
      "bytes": 14731,
      "sha256": "c66d2316b0eb89d355f16bc87a11c618488a76129212ee71cef89b7bf4ce17c6"
    },
    {
      "path": "geometry_response_extension/src/check_smooth_realization.py",
      "bytes": 10578,
      "sha256": "a5fc72126bb56250a2daafddcdbc4c23ea8317a39c4bf37b6cb5f12e9005b53d"
    },
    {
      "path": "geometry_response_extension/src/explore_teacher_scales.py",
      "bytes": 3120,
      "sha256": "df7f701058778a1472b230967bf654bc973971934fa076f45f3de8edb417319f"
    },
    {
      "path": "geometry_response_extension/src/moment_feasibility.py",
      "bytes": 5374,
      "sha256": "ac89b3965a5df9e8bdc4c0fcb08c9e50747f5d96f1f87954e76047785be9d57a"
    },
    {
      "path": "geometry_response_extension/src/validate_geometry.py",
      "bytes": 26625,
      "sha256": "5770ec3d0e38cee8539b16eec5764868fa61694f2f7d6312473901d602e3cb51"
    },
    {
      "path": "isospectral_training_extension/protocols/isospectral_discrete_gradient_v1.json",
      "bytes": 1297,
      "sha256": "8036c131acf62f16f534a6a2d98901d0a763e3c3315841a371309c52ff853829"
    },
    {
      "path": "isospectral_training_extension/protocols/isospectral_discrete_gradient_v1.sha256",
      "bytes": 104,
      "sha256": "bcf8b78feadd171bd2f94130326becdd6f55c2014870e75635e23603b1f94be4"
    },
    {
      "path": "isospectral_training_extension/protocols/isospectral_original_training_v1.json",
      "bytes": 1826,
      "sha256": "ac64d5632db9a08ad524092969581eb1b6e93607eb01c893f55a7c8165e11044"
    },
    {
      "path": "isospectral_training_extension/protocols/isospectral_original_training_v1.sha256",
      "bytes": 104,
      "sha256": "28a768f313c0d899a1bb512b1154f62b63b689668788484ad144f0ade09016c7"
    },
    {
      "path": "isospectral_training_extension/src/discrete.py",
      "bytes": 2069,
      "sha256": "0f1b46525a6e5a8d7586c04e848d4410c6268f8c362b5aa8407d520be418220f"
    },
    {
      "path": "isospectral_training_extension/src/isospectral.py",
      "bytes": 4287,
      "sha256": "d1293f3c8ff1feadae8e8f56951c2de56693197d038a943252b71f8be4bd99e6"
    },
    {
      "path": "isospectral_training_extension/src/run_discrete.py",
      "bytes": 4121,
      "sha256": "fc188bfda60930317858e660d159553f0a3b0e801c2b8561a116179aa5771907"
    },
    {
      "path": "isospectral_training_extension/src/validate_isospectral.py",
      "bytes": 9651,
      "sha256": "f6d45bf7b0d441467e47fbed9ed7ab4595a70a7b497a3ae852eb3724d4201d5a"
    },
    {
      "path": "isospectral_training_extension/tests/test_isospectral.py",
      "bytes": 7911,
      "sha256": "994c1d96cd79b69134124ce4b6800986d55d583bb75cb6b6dcf2e50216f688bb"
    },
    {
      "path": "manuscript_geometry_learning_v12/CLAIM_EVIDENCE.md",
      "bytes": 5373,
      "sha256": "10471592f9c3a634fa7b70f0071f79c5e301861c47f9fc061d2af05242d83019"
    },
    {
      "path": "manuscript_geometry_learning_v12/LICENSE-DATA.txt",
      "bytes": 17215,
      "sha256": "e0204a99f02fba62e646671edcfbf02c872c440045a9c0d8a524c919ad6c3c16"
    },
    {
      "path": "manuscript_geometry_learning_v12/LICENSE-MIT.txt",
      "bytes": 1067,
      "sha256": "ba7116e0e2ef431f6086699e3cd7e90aaa7a18639c4037f2b6b07bfb493cf970"
    },
    {
      "path": "manuscript_geometry_learning_v12/LICENSE_SCOPE.md",
      "bytes": 1433,
      "sha256": "2e42034ac0e5d895e854e8765151443c5229f7dd13d4675fc19ea9ff4aee6df7"
    },
    {
      "path": "manuscript_geometry_learning_v12/README.md",
      "bytes": 696,
      "sha256": "b1bf81b6818f86106542eeefa113d8b7cb80d1d3a4050e91f9de70becc9b1db7"
    },
    {
      "path": "manuscript_geometry_learning_v12/REPRODUCIBILITY.md",
      "bytes": 6097,
      "sha256": "3eadda8fc4a96bd9aa1339890a59954f0ac21f34ba29338047ae3f7946ff4f81"
    },
    {
      "path": "manuscript_geometry_learning_v12/figures/curve_identifiability.pdf",
      "bytes": 34822,
      "sha256": "fecde2ead7702e87ece12246430515b62cd07a1416f0f8dedead463dff188cc9"
    },
    {
      "path": "manuscript_geometry_learning_v12/figures/geometry_response.pdf",
      "bytes": 37070,
      "sha256": "207fbec9eee69195641d1191bb1337448f413bca1174100767653b02a808cd32"
    },
    {
      "path": "manuscript_geometry_learning_v12/qa/added_proof_algebra.json",
      "bytes": 1191,
      "sha256": "56ff77f7c82193672a0a4102ba1d9931dda4286df91bf6d6265cb705e963686e"
    },
    {
      "path": "manuscript_geometry_learning_v12/qa/build_stdout.txt",
      "bytes": 29711,
      "sha256": "43cdd3025d0174f5a52c26497bfbf6b7fb78ba1c358e2b5c49d84d1fab7d6f12"
    },
    {
      "path": "manuscript_geometry_learning_v12/qa/environment.json",
      "bytes": 407,
      "sha256": "1bc1739545eec39756dbece488806a95880fe122ead968f6e5cdcaa5e3b1185b"
    },
    {
      "path": "manuscript_geometry_learning_v12/qa/numerical_checks_summary.json",
      "bytes": 448,
      "sha256": "a4d4b33fc2b698996554ddaae2c670e5fb1ae60d36db6597a05e3465913097fe"
    },
    {
      "path": "manuscript_geometry_learning_v12/qa/numerical_logs/check_analytic_realization.txt",
      "bytes": 158,
      "sha256": "09a8f953bcfbb1b1876efed2fad5316e2bdfea74f381686c1bc48ddbc72faf30"
    },
    {
      "path": "manuscript_geometry_learning_v12/qa/numerical_logs/check_blind_identifiability.txt",
      "bytes": 5180,
      "sha256": "9bcf157cde41799e1a138c6e288402e46bd98e6b832aae73c02c672eeac4d923"
    },
    {
      "path": "manuscript_geometry_learning_v12/qa/numerical_logs/check_identifiability.txt",
      "bytes": 5478,
      "sha256": "e63112b7658c5f3f8ed6196810173f8da3d81506a92eb2da614772ee2416d1e4"
    },
    {
      "path": "manuscript_geometry_learning_v12/qa/numerical_logs/check_scalar_interventions.txt",
      "bytes": 170,
      "sha256": "713f831f4f84c048234e2f6209aced98a3b8dbd8a95176610440bad818410393"
    },
    {
      "path": "manuscript_geometry_learning_v12/qa/numerical_logs/inherited_tests.txt",
      "bytes": 110,
      "sha256": "c7d5adc22ce9e86c283be178dddeaa6664fe39d771b1787965051a90ce70f58b"
    },
    {
      "path": "manuscript_geometry_learning_v12/qa/numerical_result_comparison.json",
      "bytes": 506,
      "sha256": "391a8b53878401fc882e0c18501d369d3b6faf22acc549270a67b0f644e7750c"
    },
    {
      "path": "manuscript_geometry_learning_v12/qa/pdf_geometry_audit.json",
      "bytes": 4341,
      "sha256": "da9f1434b03e053304839f0bbc15eb73157451c124b25b12e7db85806dfd1d67"
    },
    {
      "path": "manuscript_geometry_learning_v12/qa/source_archive_validation.json",
      "bytes": 1041,
      "sha256": "8d977a1661a9311ba200b1d878a395d3d7e0e4e22c3a598ece363f40ac41ce75"
    },
    {
      "path": "manuscript_geometry_learning_v12/qa/visual_audit.json",
      "bytes": 1220,
      "sha256": "ed05793be5f2660314b7fe138bc40a00fdd140b5cd1679d91a3a89e561cc6bb3"
    },
    {
      "path": "manuscript_geometry_learning_v12/requirements_repro.txt",
      "bytes": 104,
      "sha256": "04577ccc682cb3f3b031571a8b36147e76756fa863bce728f389f8a277ee49b4"
    },
    {
      "path": "manuscript_geometry_learning_v12/scripts/check_added_proof_algebra.py",
      "bytes": 3670,
      "sha256": "c2aac751d8809a6b84607239e2a03ba357fff35be0520f5118b92460fe856ece"
    },
    {
      "path": "manuscript_geometry_learning_v12/scripts/make_figures.py",
      "bytes": 4719,
      "sha256": "fc0b6e9a3b78753dba5836679a6ae516089cc2881ac3af743807d5fabf280044"
    },
    {
      "path": "restore_data.py",
      "bytes": 1124,
      "sha256": "fc98a08731d36b6cd085d23e2417b1b6afbb68926372071a3d6e6a8cc4294807"
    }
  ]
}


==> anc/neural_information_sculpting_v12/geometry_response_extension/protocols/baseline.json <==
{
  "created_utc": "2026-10-14T02:01:18.745027+00:00",
  "baseline": "nc-revision-20261013.10",
  "files": {
    "manuscript_neural_computation/manuscript.tex": "3e1b62f6ccc2bea02fa80cbd5239662e0358f673da8c3053ce69940d729b58f8",
    "manuscript_neural_computation/supplement.tex": "11b45fe67015fed1b6913cd50f0de156664f51f62289ef5957f24556b056a822",
    "isospectral_training_extension/theory/isospectral_training_proof.tex": "61bf13ef865cf566a18f4e7bdb3d364e6578ccdcaeaa51ce826d9da6fcbf9eba",
    "isospectral_training_extension/src/isospectral.py": "d1293f3c8ff1feadae8e8f56951c2de56693197d038a943252b71f8be4bd99e6"
  },
  "status": "exploratory; no novelty score assigned"
}


==> anc/neural_information_sculpting_v12/geometry_response_extension/protocols/research_protocol.md <==
# Spectral equivalence, multiplication, and finite-time response

Status: exploratory mathematical research, started 2026-10-13 (New York).
No nine-point novelty claim has been accepted. The V10 review packet is immutable.

This file is a chronological working record, not an externally registered protocol.
Later additions are identified below; they are not retroactively pre-registered.

## Questions fixed before computation

1. Can the V10 isospectral laws be related by a Frobenius isometry that fixes the entire diagonal teacher algebra pointwise? Check the complete operator, including auxiliary--interaction directions.
2. What additional multiplication-preserving condition makes such an isometry transport every factorized gradient trajectory? Separate classical Jordan-algebra classification from the new learning statement.
3. Do scalar loss responses agree through perturbation degree r-1 on every compact finite time interval, rather than only in the initial time jet? A graph-parity proof is required; finite examples are insufficient.
4. Is the small admissible perturbation in the GH5 density tilt an artifact of that representation? Maximize the legal perturbation on a different finite support subject to exactly the same mean, covariance and fourth tensor. Numeric LP feasibility is exploratory; accepted distributional claims require exact rational probability certification or another rigorous certificate.

## Initial moment-feasibility experiment

Use q=r=3, auxiliary g=(-1,-2,-3), ell=(1/2,-1,1/2), unit cycle weights, and GH3 coordinate support {0,+sqrt(3),-sqrt(3)}. Average auxiliary signs independently and interaction signs under a common sign flip. Optimize beta without altering any moment constraint. Report infeasibility or small effects if found. A law for the second arm must be obtained by the explicit branch permutation so complete operator isospectrality is structural.

The fourth tensor is Gaussian except E[x_a^2 x_j x_k]=beta ell_a B_jk for auxiliary a and distinct interaction j,k. Record primal residuals, minimum probability, and the independent operator contraction check. Do not interpret a floating-point LP optimum as a proved optimum.

## Acceptance

New statements must have complete proofs, a bounded nearest-literature comparison, independent numerical or exact checks, and explicit applicability limits. A stronger title or a higher self-rating is not a research result. Any manuscript incorporation follows verification of the relevant statement.

## Teacher-scale exploration (after the first feasibility result)

The exact GH3 feasibility witness permits beta=9/26; mixing 1/5 of the Gaussian-moment GH3 product law yields beta=18/65 and positive mass on the whole support. The first fixed teacher g=(-1,...,-8) gives a small finite-time gap, approximately 4e-7 in common loss. This remains a limitation, not evidence of a practically large effect.

Next exploratory grid: c=1, auxiliary teacher=(1+a,1+a+d,1+a+2d) with a in {0.1,1,3}, d in {1,3,10,30}; interaction teacher=1+b+e*(0,...,4) with b in {0.1,0.5,1}, e in {0.1,1,3}. Keep the same certified moment operator and beta=18/65. Compare maximum absolute gap, gap divided by initial loss, and relative gap only where the average current loss is at least 1e-4 of initial loss. Record every grid cell. Any selected example is exploratory and must be independently rerun at tighter tolerance with the full weight equation. No p-values or claims of a representative distribution of tasks.

## Singular-limit checks fixed before execution

The proposed threshold theorem concerns physical coupling epsilon_L log L -> kappa, with unbounded auxiliary teacher (1.1,1.1+L,1.1+2L). Fix c=1, the same unit triangle pair and interaction teacher (2,5,8,11,14). Use kappa=1 and L=10^2,10^4,10^6,10^8; compare the original coupled ODE at t=0.01,0.05,0.1,0.2 against the derived Gaussian Riccati limit. These finite laws are legal by mixing the exact beta*=9/26 witness with the GH3 product base; epsilon_L=1/log L lies below beta* in all declared cells. Integrate logarithmic auxiliary variables to resolve the rapid initial growth; retain full coupled feedback. The experiment is a numerical consistency check, not a proof of the limit or a benchmark representative of bounded teachers. Record convergence and failures, including nonmonotonic errors if present.

## Scalar-curve identifiability checks fixed before execution

Audit the exact degree-two and degree-three coefficients symbolically, and the degree-four square-cycle coefficient on a support with no triangles. These are diagnostics for the general proof, not a substitute for it. Use dimension 3, teacher (1,sqrt(7),sqrt(73)), and C=0.02*[[1,.4,.3],[.4,-.5,.2],[.3,.2,.7]] for finite-sample local observability. Take six geometric observation times from 0.003 to 1.0. Report the singular values of the exact observation Jacobian, compare its directional derivative to finite differences, and retain all local inverse attempts with absolute observation-noise standard deviations 0,1e-10,1e-8,1e-6 (fixed seed 20261013). Start the solver 2 percent away from the supplied truth to test a local statement; this is not a globally initialized reconstruction benchmark. Add a repeated-teacher counterexample and sign-gauge invariance control. No p-values, global recovery guarantee, or uniform stability claim.

## Figure contract

Python backend (existing project workflow and saved preference). Core conclusion: spectral equivalence can coexist with a finite training contrast, while the inverse information in a scalar curve may be severely ill-conditioned. Two figures: (1) raw-full-weight paired loss differences and the logarithmic-scale limit check; (2) finite-sample inverse Jacobian and all declared noise-level recovery attempts. Numerical results are deterministic examples, with no sampling error bars; solver tolerance checks and explicit noise levels are reported instead. Use a quantitative grid, white background, editable PDF/SVG, 178 mm width and at least 7 pt planned type. Retain source JSON and all grid cells; selected teacher is exploratory, and the large-teacher asymptotic does not describe bounded tasks.

## Later theory and validation additions

After the first V11 draft and its audit, the compact-time weak-coupling theorem was extended to all t≥0 for fixed bounded teachers. Its validation is a mathematical proof: invariant positive bounds, exponential decay, stable parameter variational equations and a uniform Taylor remainder. A numerical grid is not treated as verification of an infinite time horizon.

For the scalar intervention check, the task specified q=r=3, c=1, rho=0.2, ell=(0.5,-1,0.5), teacher=(2,...,9), and epsilon=(18/65)/16,/8,/4,/2 before implementation. Use the expanded positive raw laws mixed with the full-support GH3 product base. Record the exact maximizing v,V, zero v, and three directions from seed 20261013. Generate responses from direct raw feature contraction, not the closed block formula. Retain every direction and coupling. While that script was being validated, the same-input fourth-moment score and baseline second moment were added as a follow-up check; no data selection or Monte Carlo success claim is made.

The first smooth-law attempt used a compact Gaussian bump, independently checked via one-dimensional mpmath and SciPy moments and all 495 monomials through degree four. Its source and results remain as exploratory records. Its coarse admissibility bound was small. The primary then replaced the manuscript construction with bounded analytic trigonometric factors, whose Gaussian moments are available exactly.

The analytic check was specified before the new script was written: directly integrate ordinary, u-weighted and v-weighted one-dimensional Gaussian moments, independently compare to characteristic-function derivatives at 80-digit precision, and expand all 495 monomials per arm using the original double-precision quadrature outputs. Do not renormalize those outputs to the target identities. Require residuals below 1e-10, record each degree separately, retain quadrature errors rather than report 80-digit accuracy, and enumerate the omitted zero-mean factor for each two-coordinate marginal. No eight-dimensional Monte Carlo samples or empirical normality tests are used.

The finite-input theorem was derived after the intervention algebra. It concerns the smooth laws with density ratio at most 3/2, shared-input and shared-label gradients, median-of-means testing and a raw-input KL lower bound. It is not an experimental power estimate and does not transfer the passive Gaussian-loss oracle exponent to raw data. The three-coordinate marginal boundary is an elementary additional theorem checked by the primary, not a post hoc empirical finding.

## Final blind inverse follow-up (2026-10-14)

After the known-teacher inverse result, the primary derived a joint teacher/state theorem from the observed exponent monoid, a p+d local threshold, and a rational-determinant finite global bound. The independent proof audit strengthened the original sufficient condition (all coefficients nonzero) to only C_ii nonzero. The comparisons are inside this active class; unknown ambient dimension cannot be recovered when unexcited extra coordinates are permitted.

Before numerical implementation, fix d=3, T=(1,sqrt(7),sqrt(73)), C=.02*[[1,.4,.3],[.4,.8,.2],[.3,.2,.7]], and nine geometric times from .003 to1.0. Record every singular value and the high-precision determinant. Compare analytic C and teacher derivatives with central differences and at least70-digit independent differentiation. Preserve the fixture even if conditioning is poor. Do not fit the teacher or call this stable recovery. Add sign/permutation/simultaneous-rotation controls, C=0, and an appended uncoupled equilibrium coordinate.

During implementation the primary added a separate exact d=2 check of L=Q/P² and its multidegrees for the finite-global-bound proof. This is a follow-up algebra check, not a pre-registered new experiment or empirical proof of the general zero count. The earlier optional full coefficient-support enumeration was not run because the strengthened theorem does not need it.


==> anc/neural_information_sculpting_v12/geometry_response_extension/results/amplification_check.json <==
{
  "protocol": "protocols/research_protocol.md",
  "kappa": 1.0,
  "solver": "Radau with analytic Jacobian; logarithmic auxiliary coordinates; original coupled feedback",
  "revision_note": "An initial finite-difference-Jacobian run completed but emitted scipy Jacobian-step overflow warnings at the largest scale. This rerun supplies an analytic Jacobian and treats RuntimeWarning as an error.",
  "rtol": 2e-10,
  "atol": 2e-12,
  "runs": [
    {
      "L": 100.0,
      "epsilon": 0.21714724095162588,
      "arm": 1,
      "nfev": 7443,
      "nlu": 76,
      "jacobian_directional_relative_error": 7.224507184197152e-11,
      "jacobian_check_asserted": true,
      "rows": [
        {
          "time": 0.01,
          "common_loss": 2300.6579826485013,
          "own_loss": 2290.2951882384787,
          "N_error_frobenius": 0.6676681988010789,
          "N_error_relative": 0.19634620723319376,
          "cycle_loss": 151.1828861443876,
          "limit_cycle_loss": 149.42995470318823,
          "exposure": 0.05323475996989807,
          "exposure_identity_residual": 0.0,
          "fast_auxiliary_error": 64.44494904366209
        },
        {
          "time": 0.05,
          "common_loss": 52.16670861832316,
          "own_loss": 51.743230749634016,
          "N_error_frobenius": 0.09907910612266241,
          "N_error_relative": 0.009429086422995583,
          "cycle_loss": 51.948655833591246,
          "limit_cycle_loss": 51.88840648647108,
          "exposure": 0.11126820011894147,
          "exposure_identity_residual": 5.551115123125783e-17,
          "fast_auxiliary_error": 0.5889585520383918
        },
        {
          "time": 0.1,
          "common_loss": 4.887450498058753,
          "own_loss": 4.701954869580345,
          "N_error_frobenius": 0.1369413840976224,
          "N_error_relative": 0.00759107971886532,
          "cycle_loss": 4.793086108726871,
          "limit_cycle_loss": 4.72935734162865,
          "exposure": 0.11818299810344197,
          "exposure_identity_residual": 9.71445146547012e-17,
          "fast_auxiliary_error": 0.3896677755474087
        },
        {
          "time": 0.2,
          "common_loss": 0.19014219338813218,
          "own_loss": 0.1767951620001584,
          "N_error_frobenius": 0.08690935440094273,
          "N_error_relative": 0.00432823651685553,
          "cycle_loss": 0.1833458018679683,
          "limit_cycle_loss": 0.1740495363131933,
          "exposure": 0.12427227681500551,
          "exposure_identity_residual": 2.498001805406602e-16,
          "fast_auxiliary_error": 0.09686366988810846
        }
      ]
    },
    {
      "L": 100.0,
      "epsilon": 0.21714724095162588,
      "arm": -1,
      "nfev": 7446,
      "nlu": 80,
      "jacobian_directional_relative_error": 7.023141677654683e-11,
      "jacobian_check_asserted": true,
      "rows": [
        {
          "time": 0.01,
          "common_loss": 2300.6571974115636,
          "own_loss": 2290.380025021802,
          "N_error_frobenius": 0.6389991429024962,
          "N_error_relative": 0.18880670264963564,
          "cycle_loss": 151.19277643858567,
          "limit_cycle_loss": 149.54162698844954,
          "exposure": 0.053234673053623165,
          "exposure_identity_residual": 1.8041124150158794e-16,
          "fast_auxiliary_error": 64.44471115552815
        },
        {
          "time": 0.05,
          "common_loss": 52.00197248123633,
          "own_loss": 51.58121073198561,
          "N_error_frobenius": 0.08403954056195034,
          "N_error_relative": 0.007991974365418061,
          "cycle_loss": 51.785870233947264,
          "limit_cycle_loss": 51.620851103831825,
          "exposure": 0.1111729521234134,
          "exposure_identity_residual": 1.5265566588595902e-16,
          "fast_auxiliary_error": 0.5860544331344499
        },
        {
          "time": 0.1,
          "common_loss": 4.953230155367302,
          "own_loss": 4.752456206713939,
          "N_error_frobenius": 0.13869649506875956,
          "N_error_relative": 0.007686080780351552,
          "cycle_loss": 4.851015884509412,
          "limit_cycle_loss": 4.778097329939157,
          "exposure": 0.11826681952193642,
          "exposure_identity_residual": 2.7755575615628914e-17,
          "fast_auxiliary_error": 0.40557984264232516
        },
        {
          "time": 0.2,
          "common_loss": 0.18066799242105103,
          "own_loss": 0.1691982909620015,
          "N_error_frobenius": 0.0874185662813754,
          "N_error_relative": 0.004353729451197738,
          "cycle_loss": 0.17474047926314693,
          "limit_cycle_loss": 0.1665904704136423,
          "exposure": 0.12434351883304263,
          "exposure_identity_residual": 5.551115123125783e-17,
          "fast_auxiliary_error": 0.08930393023591421
        }
      ]
    },
    {
      "L": 10000.0,
      "epsilon": 0.10857362047581294,
      "arm": 1,
      "nfev": 8462,
      "nlu": 134,
      "jacobian_directional_relative_error": 7.08211684069598e-10,
      "jacobian_check_asserted": false,
      "rows": [
        {
          "time": 0.01,
          "common_loss": 149.7615773981634,
          "own_loss": 149.72519438587932,
          "N_error_frobenius": 0.09426087138692844,
          "N_error_relative": 0.027720003170067672,
          "cycle_loss": 149.73468899756713,
          "limit_cycle_loss": 149.42995470318823,
          "exposure": 0.11577307558908105,
          "exposure_identity_residual": 1.5126788710517758e-15,
          "fast_auxiliary_error": 0.19010910092038102
        },
        {
          "time": 0.05,
          "common_loss": 51.89555543626473,
          "own_loss": 51.800161724509145,
          "N_error_frobenius": 0.10588170209496607,
          "N_error_relative": 0.010076470799315685,
          "cycle_loss": 51.84179633802684,
          "limit_cycle_loss": 51.88840648647108,
          "exposure": 0.11697753039260401,
          "exposure_identity_residual": 5.925815393936773e-15,
          "fast_auxiliary_error": 0.28841314119017625
        },
        {
          "time": 0.1,
          "common_loss": 4.7132853073617795,
          "own_loss": 4.6820917310687165,
          "N_error_frobenius": 0.030126259751799514,
          "N_error_relative": 0.0016699907110923119,
          "cycle_loss": 4.696278252134335,
          "limit_cycle_loss": 4.72935734162865,
          "exposure": 0.11845465169340073,
          "exposure_identity_residual": 1.1907141939104804e-14,
          "fast_auxiliary_error": 0.1633077454262093
        },
        {
          "time": 0.2,
          "common_loss": 0.17059051698001132,
          "own_loss": 0.16937364733698038,
          "N_error_frobenius": 0.012746212552863576,
          "N_error_relative": 0.0006347834822060081,
          "cycle_loss": 0.16994781799463315,
          "limit_cycle_loss": 0.1740495363131933,
          "exposure": 0.11948379319402,
          "exposure_identity_residual": 2.3175905639050143e-14,
          "fast_auxiliary_error": 0.03191559738115757
        }
      ]
    },
    {
      "L": 10000.0,
      "epsilon": 0.10857362047581294,
      "arm": -1,
      "nfev": 8440,
      "nlu": 132,
      "jacobian_directional_relative_error": 8.268696625661996e-10,
      "jacobian_check_asserted": false,
      "rows": [
        {
          "time": 0.01,
          "common_loss": 149.8501583804293,
          "own_loss": 149.81500495065967,
          "N_error_frobenius": 0.08916316707982191,
          "N_error_relative": 0.02634526784757907,
          "cycle_loss": 149.82394679823554,
          "limit_cycle_loss": 149.54162698844954,
          "exposure": 0.11577111140158614,
          "exposure_identity_residual": 1.5681900222830336e-15,
          "fast_auxiliary_error": 0.18722872503713006
        },
        {
          "time": 0.05,
          "common_loss": 51.677049703906846,
          "own_loss": 51.5817875262175,
          "N_error_frobenius": 0.10023733303619259,
          "N_error_relative": 0.009532348591227624,
          "cycle_loss": 51.62331348336438,
          "limit_cycle_loss": 51.620851103831825,
          "exposure": 0.11695178896108312,
          "exposure_identity_residual": 6.689093723366568e-15,
          "fast_auxiliary_error": 0.2882902739547717
        },
        {
          "time": 0.1,
          "common_loss": 4.75831701437608,
          "own_loss": 4.724818089128719,
          "N_error_frobenius": 0.02898062959029661,
          "N_error_relative": 0.0016060064097945515,
          "cycle_loss": 4.740141424004863,
          "limit_cycle_loss": 4.778097329939157,
          "exposure": 0.11847114876900329,
          "exposure_identity_residual": 1.2476131239225197e-14,
          "fast_auxiliary_error": 0.1689751791091112
        },
        {
          "time": 0.2,
          "common_loss": 0.16373773972182482,
          "own_loss": 0.16278523314859317,
          "N_error_frobenius": 0.011480081529930476,
          "N_error_relative": 0.0005717454676405283,
          "cycle_loss": 0.16322903398854038,
          "limit_cycle_loss": 0.1665904704136423,
          "exposure": 0.11947991395825831,
          "exposure_identity_residual": 2.3994695119711196e-14,
          "fast_auxiliary_error": 0.028345769904262852
        }
      ]
    },
    {
      "L": 1000000.0,
      "epsilon": 0.07238241365054197,
      "arm": 1,
      "nfev": 8839,
      "nlu": 174,
      "jacobian_directional_relative_error": 2.2076744392635506e-08,
      "jacobian_check_asserted": false,
      "rows": [
        {
          "time": 0.01,
          "common_loss": 149.6523482789568,
          "own_loss": 149.63725797499853,
          "N_error_frobenius": 0.06425788128759351,
          "N_error_relative": 0.018896798287406185,
          "cycle_loss": 149.63735890146768,
          "limit_cycle_loss": 149.42995470318823,
          "exposure": 0.11880075070926592,
          "exposure_identity_residual": 5.216660436957454e-14,
          "fast_auxiliary_error": 0.13020809018053114
        },
        {
          "time": 0.05,
          "common_loss": 51.877961852231266,
          "own_loss": 51.836772719233295,
          "N_error_frobenius": 0.07796405011727298,
          "N_error_relative": 0.007419624532466178,
          "cycle_loss": 51.8518978044994,
          "limit_cycle_loss": 51.88840648647108,
          "exposure": 0.11930695257977124,
          "exposure_identity_residual": 2.474825899767552e-13,
          "fast_auxiliary_error": 0.19533194380346686
        },
        {
          "time": 0.1,
          "common_loss": 4.706283531395523,
          "own_loss": 4.693771684911851,
          "N_error_frobenius": 0.02785346515649141,
          "N_error_relative": 0.0015440027559443575,
          "cycle_loss": 4.698190470492021,
          "limit_cycle_loss": 4.72935734162865,
          "exposure": 0.11992380543276361,
          "exposure_identity_residual": 4.969635813978357e-13,
          "fast_auxiliary_error": 0.10822107503190637
        },
        {
          "time": 0.2,
          "common_loss": 0.17044554787772448,
          "own_loss": 0.17009930308023608,
          "N_error_frobenius": 0.008996157761249105,
          "N_error_relative": 0.00044802425241821035,
          "cycle_loss": 0.17004252670961437,
          "limit_cycle_loss": 0.1740495363131933,
          "exposure": 0.1203060480622915,
          "exposure_identity_residual": 1.0152989560197057e-12,
          "fast_auxiliary_error": 0.020374013460241258
        }
      ]
    },
    {
      "L": 1000000.0,
      "epsilon": 0.07238241365054197,
      "arm": -1,
      "nfev": 8897,
      "nlu": 168,
      "jacobian_directional_relative_error": 2.401982553552113e-08,
      "jacobian_check_asserted": false,
      "rows": [
        {
          "time": 0.01,
          "common_loss": 149.74815854149455,
          "own_loss": 149.73362852785255,
          "N_error_frobenius": 0.0607779695554411,
          "N_error_relative": 0.017958221310562492,
          "cycle_loss": 149.7334942015954,
          "limit_cycle_loss": 149.54162698844954,
          "exposure": 0.11879982699266459,
          "exposure_identity_residual": 4.6102011097559625e-14,
          "fast_auxiliary_error": 0.12818367732688785
        },
        {
          "time": 0.05,
          "common_loss": 51.64474872056794,
          "own_loss": 51.60359502935002,
          "N_error_frobenius": 0.07383873893892397,
          "N_error_relative": 0.007021900700892904,
          "cycle_loss": 51.61867486668106,
          "limit_cycle_loss": 51.620851103831825,
          "exposure": 0.11929506795679024,
          "exposure_identity_residual": 2.4917568008930857e-13,
          "fast_auxiliary_error": 0.19530595920514315
        },
        {
          "time": 0.1,
          "common_loss": 4.75092895306458,
          "own_loss": 4.737450433010828,
          "N_error_frobenius": 0.028662291761561737,
          "N_error_relative": 0.0015883652266782445,
          "cycle_loss": 4.742330052296661,
          "limit_cycle_loss": 4.778097329939157,
          "exposure": 0.11993111436431936,
          "exposure_identity_residual": 4.944655795924291e-13,
          "fast_auxiliary_error": 0.11195727938320488
        },
        {
          "time": 0.2,
          "common_loss": 0.16364927665247975,
          "own_loss": 0.16339868432678298,
          "N_error_frobenius": 0.006918612000903247,
          "N_error_relative": 0.00034456942170372844,
          "cycle_loss": 0.1633021760890329,
          "limit_cycle_loss": 0.1665904704136423,
          "exposure": 0.12030345389271233,
          "exposure_identity_residual": 1.0135225991803054e-12,
          "fast_auxiliary_error": 0.017972003435716033
        }
      ]
    },
    {
      "L": 100000000.0,
      "epsilon": 0.05428681023790647,
      "arm": 1,
      "nfev": 16938,
      "nlu": 1998,
      "jacobian_directional_relative_error": 3.905928238346956e-06,
      "jacobian_check_asserted": false,
      "rows": [
        {
          "time": 0.01,
          "common_loss": 149.59766500095674,
          "own_loss": 149.5900820665714,
          "N_error_frobenius": 0.04851055670267774,
          "N_error_relative": 0.014265864146959833,
          "cycle_loss": 149.5870941855594,
          "limit_cycle_loss": 149.42995470318823,
          "exposure": 0.12033122814932558,
          "exposure_identity_residual": 1.3393175457565576e-12,
          "fast_auxiliary_error": 0.09899608790874481
        },
        {
          "time": 0.05,
          "common_loss": 51.875736241287186,
          "own_loss": 51.85358712488291,
          "N_error_frobenius": 0.061082453479632245,
          "N_error_relative": 0.005813049343370308,
          "cycle_loss": 51.85959566097773,
          "limit_cycle_loss": 51.88840648647108,
          "exposure": 0.12059608712061105,
          "exposure_identity_residual": 7.427516934832568e-12,
          "fast_auxiliary_error": 0.14790523052215576
        },
        {
          "time": 0.1,
          "common_loss": 4.707836988427833,
          "own_loss": 4.701436956575985,
          "N_error_frobenius": 0.024308203419086113,
          "N_error_relative": 0.0013474780556119775,
          "cycle_loss": 4.702643057812646,
          "limit_cycle_loss": 4.72935734162865,
          "exposure": 0.12092068553415493,
          "exposure_identity_residual": 1.5519599494417946e-11,
          "fast_auxiliary_error": 0.08134478330612183
        },
        {
          "time": 0.2,
          "common_loss": 0.170993412662915,
          "own_loss": 0.17088533423189217,
          "N_error_frobenius": 0.007791467837960149,
          "N_error_relative": 0.0003880286057653503,
          "cycle_loss": 0.17057184361682645,
          "limit_cycle_loss": 0.1740495363131933,
          "exposure": 0.12109841331629932,
          "exposure_identity_residual": 3.1906116637614446e-11,
          "fast_auxiliary_error": 0.015144586563110352
        }
      ]
    },
    {
      "L": 100000000.0,
      "epsilon": 0.05428681023790647,
      "arm": -1,
      "nfev": 18314,
      "nlu": 2244,
      "jacobian_directional_relative_error": 3.34832799793268e-06,
      "jacobian_check_asserted": false,
      "rows": [
        {
          "time": 0.01,
          "common_loss": 149.69729696650958,
          "own_loss": 149.69002382683507,
          "N_error_frobenius": 0.04587189946815725,
          "N_error_relative": 0.013553886854242464,
          "cycle_loss": 149.6869159351962,
          "limit_cycle_loss": 149.54162698844954,
          "exposure": 0.12033069484957826,
          "exposure_identity_residual": 1.0990236498642503e-12,
          "fast_auxiliary_error": 0.09743858873844147
        },
        {
          "time": 0.05,
          "common_loss": 51.63480709685075,
          "own_loss": 51.612672313662785,
          "N_error_frobenius": 0.05778952585786053,
          "N_error_relative": 0.0054956560466347115,
          "cycle_loss": 51.61865389953507,
          "limit_cycle_loss": 51.620851103831825,
          "exposure": 0.12058926608520401,
          "exposure_identity_residual": 7.888439901293509e-12,
          "fast_auxiliary_error": 0.14790309965610504
        },
        {
          "time": 0.1,
          "common_loss": 4.752903524440266,
          "own_loss": 4.745979240813382,
          "N_error_frobenius": 0.02539181939887032,
          "N_error_relative": 0.0014071269426315456,
          "cycle_loss": 4.747425780824516,
          "limit_cycle_loss": 4.778097329939157,
          "exposure": 0.12092483486457507,
          "exposure_identity_residual": 1.659694603972639e-11,
          "fast_auxiliary_error": 0.08415959775447845
        },
        {
          "time": 0.2,
          "common_loss": 0.16412748926359122,
          "own_loss": 0.16406324959143886,
          "N_error_frobenius": 0.005925287984190233,
          "N_error_relative": 0.000295098648959348,
          "cycle_loss": 0.1637365356887234,
          "limit_cycle_loss": 0.1665904704136423,
          "exposure": 0.12109679067810085,
          "exposure_identity_residual": 3.368962053773572e-11,
          "fast_auxiliary_error": 0.013323470950126648
        }
      ]
    }
  ],
  "contrasts": [
    {
      "L": 100.0,
      "time": 0.01,
      "common_gap": 0.0007852369376450952,
      "own_gap": -0.08483678332322597,
      "limit_gap": -0.11167228526130657
    },
    {
      "L": 100.0,
      "time": 0.05,
      "common_gap": 0.16473613708683388,
      "own_gap": 0.162020017648409,
      "limit_gap": 0.2675553826392516
    },
    {
      "L": 100.0,
      "time": 0.1,
      "common_gap": -0.06577965730854896,
      "own_gap": -0.050501337133593616,
      "limit_gap": -0.04873998831050663
    },
    {
      "L": 100.0,
      "time": 0.2,
      "common_gap": 0.009474200967081153,
      "own_gap": 0.007596871038156899,
      "limit_gap": 0.007459065899551004
    },
    {
      "L": 10000.0,
      "time": 0.01,
      "common_gap": -0.0885809822658814,
      "own_gap": -0.08981056478035043,
      "limit_gap": -0.11167228526130657
    },
    {
      "L": 10000.0,
      "time": 0.05,
      "common_gap": 0.21850573235788318,
      "own_gap": 0.21837419829164872,
      "limit_gap": 0.2675553826392516
    },
    {
      "L": 10000.0,
      "time": 0.1,
      "common_gap": -0.04503170701430026,
      "own_gap": -0.042726358060002134,
      "limit_gap": -0.04873998831050663
    },
    {
      "L": 10000.0,
      "time": 0.2,
      "common_gap": 0.006852777258186504,
      "own_gap": 0.006588414188387209,
      "limit_gap": 0.007459065899551004
    },
    {
      "L": 1000000.0,
      "time": 0.01,
      "common_gap": -0.09581026253775349,
      "own_gap": -0.09637055285401175,
      "limit_gap": -0.11167228526130657
    },
    {
      "L": 1000000.0,
      "time": 0.05,
      "common_gap": 0.23321313166332658,
      "own_gap": 0.23317768988327714,
      "limit_gap": 0.2675553826392516
    },
    {
      "L": 1000000.0,
      "time": 0.1,
      "common_gap": -0.04464542166905705,
      "own_gap": -0.043678748098977316,
      "limit_gap": -0.04873998831050663
    },
    {
      "L": 1000000.0,
      "time": 0.2,
      "common_gap": 0.006796271225244732,
      "own_gap": 0.006700618753453097,
      "limit_gap": 0.007459065899551004
    },
    {
      "L": 100000000.0,
      "time": 0.01,
      "common_gap": -0.09963196555284526,
      "own_gap": -0.0999417602636754,
      "limit_gap": -0.11167228526130657
    },
    {
      "L": 100000000.0,
      "time": 0.05,
      "common_gap": 0.24092914443643565,
      "own_gap": 0.24091481122012226,
      "limit_gap": 0.2675553826392516
    },
    {
      "L": 100000000.0,
      "time": 0.1,
      "common_gap": -0.045066536012432934,
      "own_gap": -0.044542284237397034,
      "limit_gap": -0.04873998831050663
    },
    {
      "L": 100000000.0,
      "time": 0.2,
      "common_gap": 0.006865923399323792,
      "own_gap": 0.0068220846404533075,
      "limit_gap": 0.007459065899551004
    }
  ]
}


==> anc/neural_information_sculpting_v12/geometry_response_extension/results/analytic_realization_check.json <==
{
  "status": "PASS",
  "scope": "analytic Gaussian perturbation, direct product expansion through degree four, plus deterministic zero-factor coverage of every bivariate marginal; no random sampling",
  "construction": "u(x)=(1-e*cos(sqrt(2)*x))/2; v(x)=sqrt(e)*sin(x); psi_s=(sum_A ell_i*u(x_i))*sum_{j<k:B_jk!=0} B_s,jk*v(x_j)*v(x_k)",
  "parameters": {
    "d": 8,
    "q": 3,
    "r": 3,
    "ell": [
      0.5,
      -1.0,
      0.5
    ],
    "term_tolerance": 1e-10
  },
  "one_dimensional_quadrature": {
    "scipy_quad": {
      "epsabs": 2e-12,
      "epsrel": 2e-12,
      "limit": 400
    },
    "independent_reference": "80-decimal mpmath evaluation of Gaussian characteristic-function derivatives",
    "moments": [
      {
        "power": 0,
        "ordinary_scipy": 1.0,
        "ordinary_characteristic_reference": 1.0,
        "ordinary_scipy_reported_absolute_error": 3.7189632527599273e-13,
        "ordinary_scipy_vs_reference_absolute_difference": 0.0,
        "u_scipy": 5.2827750854356204e-17,
        "u_characteristic_reference": 1.0542197943230523e-81,
        "u_scipy_reported_absolute_error": 3.3325624903850875e-13,
        "u_scipy_vs_reference_absolute_difference": 5.2827750854356204e-17,
        "v_scipy": 0.0,
        "v_characteristic_reference": 0.0,
        "v_scipy_reported_absolute_error": 0.0,
        "v_scipy_vs_reference_absolute_difference": 0.0
      },
      {
        "power": 1,
        "ordinary_scipy": 0.0,
        "ordinary_characteristic_reference": 0.0,
        "ordinary_scipy_reported_absolute_error": 0.0,
        "ordinary_scipy_vs_reference_absolute_difference": 0.0,
        "u_scipy": 0.0,
        "u_characteristic_reference": 0.0,
        "u_scipy_reported_absolute_error": 0.0,
        "u_scipy_vs_reference_absolute_difference": 0.0,
        "v_scipy": 1.0000000000000002,
        "v_characteristic_reference": 1.0,
        "v_scipy_reported_absolute_error": 1.0148748571650284e-13,
        "v_scipy_vs_reference_absolute_difference": 2e-16
      },
      {
        "power": 2,
        "ordinary_scipy": 1.0000000000000002,
        "ordinary_characteristic_reference": 1.0,
        "ordinary_scipy_reported_absolute_error": 1.9424779681494453e-12,
        "ordinary_scipy_vs_reference_absolute_difference": 2e-16,
        "u_scipy": 1.0000000000000002,
        "u_characteristic_reference": 1.0,
        "u_scipy_reported_absolute_error": 7.384786409767531e-13,
        "u_scipy_vs_reference_absolute_difference": 2e-16,
        "v_scipy": 0.0,
        "v_characteristic_reference": 0.0,
        "v_scipy_reported_absolute_error": 0.0,
        "v_scipy_vs_reference_absolute_difference": 0.0
      },
      {
        "power": 3,
        "ordinary_scipy": 0.0,
        "ordinary_characteristic_reference": 0.0,
        "ordinary_scipy_reported_absolute_error": 0.0,
        "ordinary_scipy_vs_reference_absolute_difference": 0.0,
        "u_scipy": 0.0,
        "u_characteristic_reference": 0.0,
        "u_scipy_reported_absolute_error": 0.0,
        "u_scipy_vs_reference_absolute_difference": 0.0,
        "v_scipy": 2.0000000000000004,
        "v_characteristic_reference": 2.0,
        "v_scipy_reported_absolute_error": 2.522115439815933e-13,
        "v_scipy_vs_reference_absolute_difference": 4e-16
      },
      {
        "power": 4,
        "ordinary_scipy": 3.0,
        "ordinary_characteristic_reference": 3.0,
        "ordinary_scipy_reported_absolute_error": 2.953574122586663e-12,
        "ordinary_scipy_vs_reference_absolute_difference": 0.0,
        "u_scipy": 4.000000000000001,
        "u_characteristic_reference": 4.0,
        "u_scipy_reported_absolute_error": 7.745341231375308e-12,
        "u_scipy_vs_reference_absolute_difference": 1e-15,
        "v_scipy": 0.0,
        "v_characteristic_reference": 0.0,
        "v_scipy_reported_absolute_error": 0.0,
        "v_scipy_vs_reference_absolute_difference": 0.0
      }
    ],
    "maximum_scipy_reported_absolute_error": 7.745341231375308e-12,
    "maximum_scipy_vs_characteristic_reference_difference": 1e-15,
    "double_precision_resolution_scale": 7.745341231375308e-12,
    "precision_note": "All multidimensional products use the scipy-integrated float moments directly. The recorded resolution scale, rather than high-precision reference digits, bounds the numerical precision asserted here."
  },
  "expected_change": "all degree <=4 changes vanish except x_Ai^2*x_Cj*x_Ck for an undirected cycle edge, whose change is ell_i*B_s,jk",
  "arms": [
    {
      "arm": "plus",
      "tested_monomials_total": 495,
      "degree_statistics": {
        "0": {
          "tested_monomials": 1,
          "targeted_nonzero_entries": 0,
          "maximum_absolute_change": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_vanishing_change": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          }
        },
        "1": {
          "tested_monomials": 8,
          "targeted_nonzero_entries": 0,
          "maximum_absolute_change": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_vanishing_change": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          }
        },
        "2": {
          "tested_monomials": 36,
          "targeted_nonzero_entries": 0,
          "maximum_absolute_change": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              2
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              2
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_vanishing_change": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              2
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          }
        },
        "3": {
          "tested_monomials": 120,
          "targeted_nonzero_entries": 0,
          "maximum_absolute_change": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              3
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              3
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_vanishing_change": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              3
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          }
        },
        "4": {
          "tested_monomials": 330,
          "targeted_nonzero_entries": 18,
          "maximum_absolute_change": {
            "exponent": [
              0,
              2,
              0,
              0,
              0,
              0,
              1,
              1
            ],
            "expected_change": 1.0,
            "quadrature_product_change": 1.0000000000000007,
            "absolute_change": 1.0000000000000007,
            "absolute_residual": 6.661338147750939e-16,
            "is_targeted_fourth_entry": true
          },
          "maximum_residual": {
            "exponent": [
              0,
              2,
              0,
              0,
              0,
              0,
              1,
              1
            ],
            "expected_change": 1.0,
            "quadrature_product_change": 1.0000000000000007,
            "absolute_change": 1.0000000000000007,
            "absolute_residual": 6.661338147750939e-16,
            "is_targeted_fourth_entry": true
          },
          "maximum_vanishing_change": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              4
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_targeted_residual": {
            "exponent": [
              0,
              2,
              0,
              0,
              0,
              0,
              1,
              1
            ],
            "expected_change": 1.0,
            "quadrature_product_change": 1.0000000000000007,
            "absolute_change": 1.0000000000000007,
            "absolute_residual": 6.661338147750939e-16,
            "is_targeted_fourth_entry": true
          }
        }
      },
      "mass": {
        "tested_monomials": 1,
        "targeted_nonzero_entries": 0,
        "maximum_absolute_change": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        },
        "maximum_residual": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        },
        "maximum_vanishing_change": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        }
      },
      "mean": {
        "tested_monomials": 8,
        "targeted_nonzero_entries": 0,
        "maximum_absolute_change": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        },
        "maximum_residual": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        },
        "maximum_vanishing_change": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        }
      },
      "covariance": {
        "tested_monomials": 36,
        "targeted_nonzero_entries": 0,
        "maximum_absolute_change": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        },
        "maximum_residual": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        },
        "maximum_vanishing_change": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        }
      },
      "third_moments": {
        "tested_monomials": 120,
        "targeted_nonzero_entries": 0,
        "maximum_absolute_change": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            3
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        },
        "maximum_residual": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            3
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        },
        "maximum_vanishing_change": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            3
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        }
      },
      "fourth_moments": {
        "tested_monomials": 330,
        "targeted_nonzero_entries": 18,
        "maximum_absolute_change": {
          "exponent": [
            0,
            2,
            0,
            0,
            0,
            0,
            1,
            1
          ],
          "expected_change": 1.0,
          "quadrature_product_change": 1.0000000000000007,
          "absolute_change": 1.0000000000000007,
          "absolute_residual": 6.661338147750939e-16,
          "is_targeted_fourth_entry": true
        },
        "maximum_residual": {
          "exponent": [
            0,
            2,
            0,
            0,
            0,
            0,
            1,
            1
          ],
          "expected_change": 1.0,
          "quadrature_product_change": 1.0000000000000007,
          "absolute_change": 1.0000000000000007,
          "absolute_residual": 6.661338147750939e-16,
          "is_targeted_fourth_entry": true
        },
        "maximum_vanishing_change": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        },
        "maximum_targeted_residual": {
          "exponent": [
            0,
            2,
            0,
            0,
            0,
            0,
            1,
            1
          ],
          "expected_change": 1.0,
          "quadrature_product_change": 1.0000000000000007,
          "absolute_change": 1.0000000000000007,
          "absolute_residual": 6.661338147750939e-16,
          "is_targeted_fourth_entry": true
        }
      },
      "maximum_residual": {
        "exponent": [
          0,
          2,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "expected_change": 1.0,
        "quadrature_product_change": 1.0000000000000007,
        "absolute_change": 1.0000000000000007,
        "absolute_residual": 6.661338147750939e-16,
        "is_targeted_fourth_entry": true
      }
    },
    {
      "arm": "minus",
      "tested_monomials_total": 495,
      "degree_statistics": {
        "0": {
          "tested_monomials": 1,
          "targeted_nonzero_entries": 0,
          "maximum_absolute_change": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_vanishing_change": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          }
        },
        "1": {
          "tested_monomials": 8,
          "targeted_nonzero_entries": 0,
          "maximum_absolute_change": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_vanishing_change": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          }
        },
        "2": {
          "tested_monomials": 36,
          "targeted_nonzero_entries": 0,
          "maximum_absolute_change": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              2
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              2
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_vanishing_change": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              2
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          }
        },
        "3": {
          "tested_monomials": 120,
          "targeted_nonzero_entries": 0,
          "maximum_absolute_change": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              3
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              3
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_vanishing_change": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              3
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          }
        },
        "4": {
          "tested_monomials": 330,
          "targeted_nonzero_entries": 18,
          "maximum_absolute_change": {
            "exponent": [
              0,
              2,
              0,
              0,
              0,
              0,
              1,
              1
            ],
            "expected_change": -1.0,
            "quadrature_product_change": -1.0000000000000007,
            "absolute_change": 1.0000000000000007,
            "absolute_residual": 6.661338147750939e-16,
            "is_targeted_fourth_entry": true
          },
          "maximum_residual": {
            "exponent": [
              0,
              2,
              0,
              0,
              0,
              0,
              1,
              1
            ],
            "expected_change": -1.0,
            "quadrature_product_change": -1.0000000000000007,
            "absolute_change": 1.0000000000000007,
            "absolute_residual": 6.661338147750939e-16,
            "is_targeted_fourth_entry": true
          },
          "maximum_vanishing_change": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              4
            ],
            "expected_change": 0.0,
            "quadrature_product_change": 0.0,
            "absolute_change": 0.0,
            "absolute_residual": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_targeted_residual": {
            "exponent": [
              0,
              2,
              0,
              0,
              0,
              0,
              1,
              1
            ],
            "expected_change": -1.0,
            "quadrature_product_change": -1.0000000000000007,
            "absolute_change": 1.0000000000000007,
            "absolute_residual": 6.661338147750939e-16,
            "is_targeted_fourth_entry": true
          }
        }
      },
      "mass": {
        "tested_monomials": 1,
        "targeted_nonzero_entries": 0,
        "maximum_absolute_change": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        },
        "maximum_residual": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        },
        "maximum_vanishing_change": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            0
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        }
      },
      "mean": {
        "tested_monomials": 8,
        "targeted_nonzero_entries": 0,
        "maximum_absolute_change": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        },
        "maximum_residual": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        },
        "maximum_vanishing_change": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            1
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        }
      },
      "covariance": {
        "tested_monomials": 36,
        "targeted_nonzero_entries": 0,
        "maximum_absolute_change": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        },
        "maximum_residual": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        },
        "maximum_vanishing_change": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            2
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        }
      },
      "third_moments": {
        "tested_monomials": 120,
        "targeted_nonzero_entries": 0,
        "maximum_absolute_change": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            3
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        },
        "maximum_residual": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            3
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        },
        "maximum_vanishing_change": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            3
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        }
      },
      "fourth_moments": {
        "tested_monomials": 330,
        "targeted_nonzero_entries": 18,
        "maximum_absolute_change": {
          "exponent": [
            0,
            2,
            0,
            0,
            0,
            0,
            1,
            1
          ],
          "expected_change": -1.0,
          "quadrature_product_change": -1.0000000000000007,
          "absolute_change": 1.0000000000000007,
          "absolute_residual": 6.661338147750939e-16,
          "is_targeted_fourth_entry": true
        },
        "maximum_residual": {
          "exponent": [
            0,
            2,
            0,
            0,
            0,
            0,
            1,
            1
          ],
          "expected_change": -1.0,
          "quadrature_product_change": -1.0000000000000007,
          "absolute_change": 1.0000000000000007,
          "absolute_residual": 6.661338147750939e-16,
          "is_targeted_fourth_entry": true
        },
        "maximum_vanishing_change": {
          "exponent": [
            0,
            0,
            0,
            0,
            0,
            0,
            0,
            4
          ],
          "expected_change": 0.0,
          "quadrature_product_change": 0.0,
          "absolute_change": 0.0,
          "absolute_residual": 0.0,
          "is_targeted_fourth_entry": false
        },
        "maximum_targeted_residual": {
          "exponent": [
            0,
            2,
            0,
            0,
            0,
            0,
            1,
            1
          ],
          "expected_change": -1.0,
          "quadrature_product_change": -1.0000000000000007,
          "absolute_change": 1.0000000000000007,
          "absolute_residual": 6.661338147750939e-16,
          "is_targeted_fourth_entry": true
        }
      },
      "maximum_residual": {
        "exponent": [
          0,
          2,
          0,
          0,
          0,
          0,
          1,
          1
        ],
        "expected_change": -1.0,
        "quadrature_product_change": -1.0000000000000007,
        "absolute_change": 1.0000000000000007,
        "absolute_residual": 6.661338147750939e-16,
        "is_targeted_fourth_entry": true
      }
    }
  ],
  "bivariate_marginal_zero_factor_coverage": [
    {
      "arm": "plus",
      "retained_coordinate_pairs": 28,
      "auxiliary_times_edge_terms": 18,
      "checked_term_pair_combinations": 504,
      "all_term_pair_combinations_have_an_omitted_zero_mean_factor": true,
      "maximum_absolute_selected_zero_mean_factor": 5.2827750854356204e-17,
      "method": "combinatorial product-factor coverage using quadrature u_0 and v_0; no random sampling"
    },
    {
      "arm": "minus",
      "retained_coordinate_pairs": 28,
      "auxiliary_times_edge_terms": 18,
      "checked_term_pair_combinations": 504,
      "all_term_pair_combinations_have_an_omitted_zero_mean_factor": true,
      "maximum_absolute_selected_zero_mean_factor": 5.2827750854356204e-17,
      "method": "combinatorial product-factor coverage using quadrature u_0 and v_0; no random sampling"
    }
  ],
  "density_bound": {
    "edge_weight_sum": 6.0,
    "Rpsi": 44.3343365935839,
    "formula": "e^2/2 * ||ell||_1 * sum_edge_weights = 6e^2",
    "epsilon": 0.011277940269717726,
    "epsilon_times_Rpsi": 0.5,
    "density_ratio_lower_bound": 0.5
  },
  "maximum_residual": 6.661338147750939e-16
}


==> anc/neural_information_sculpting_v12/geometry_response_extension/results/blind_identifiability_check.json <==
{
  "purpose": "Fixed numerical illustration of the blind inverse proposal; it performs no data fitting or recovery and is not a proof of either inverse statement.",
  "fixture": {
    "dimension": 3,
    "teacher_diagonal": [
      1.0,
      2.6457513110645907,
      8.54400374531753
    ],
    "coupling": [
      [
        0.02,
        0.008,
        0.006
      ],
      [
        0.008,
        0.016,
        0.004
      ],
      [
        0.006,
        0.004,
        0.013999999999999999
      ]
    ],
    "times": [
      0.003,
      0.0062012765279143185,
      0.012818610191887021,
      0.026497248834477415,
      0.05477225575051661,
      0.11321930132219957,
      0.23403473193207158,
      0.4837713632823584,
      1.0
    ],
    "time_rule": "s_k=0.003*(1/0.003)^(k/8), k=0,...,8",
    "parameter_order": [
      "C_00",
      "C_01",
      "C_02",
      "C_11",
      "C_12",
      "C_22",
      "t_0",
      "t_1",
      "t_2"
    ],
    "symmetric_coupling_parameters": 6,
    "teacher_parameters": 3,
    "joint_parameter_count": 9,
    "distinct_unordered_teacher_sums": [
      {
        "pair": [
          0,
          0
        ],
        "value": 2.0
      },
      {
        "pair": [
          0,
          1
        ],
        "value": 3.6457513110645907
      },
      {
        "pair": [
          0,
          2
        ],
        "value": 9.54400374531753
      },
      {
        "pair": [
          1,
          1
        ],
        "value": 5.291502622129181
      },
      {
        "pair": [
          1,
          2
        ],
        "value": 11.189755056382122
      },
      {
        "pair": [
          2,
          2
        ],
        "value": 17.08800749063506
      }
    ],
    "minimum_unordered_teacher_sum_separation": 1.6457513110645907,
    "minimum_eigenvalue_of_T_inverse_plus_C": 0.13094143859045154,
    "loss_values": [
      0.35619321846618063,
      0.2933048147547232,
      0.19548770817900274,
      0.0836709224569936,
      0.0149346413311558,
      0.0010217674559080746,
      8.910690933869763e-05,
      4.754614929447877e-06,
      6.725519531470218e-08
    ]
  },
  "joint_jacobian": {
    "shape": [
      9,
      9
    ],
    "coupling_derivative": "dL[dC]=-tr[D N (N-T) N D dC]",
    "teacher_derivative": "dR/dt_k=-E_kk/t_k^2-2s(E_kk Q+Q E_kk); dN=-N(dR)N; dL=tr[(N-T)(dN-E_kk)]",
    "numpy_singular_values": [
      63.719159220754555,
      0.6973900084922304,
      0.09168272123127245,
      0.006126418022682456,
      0.0014995340789979673,
      0.0003549566468056837,
      0.00010111594231732219,
      4.0711564598179926e-07,
      1.3251095165576356e-07
    ],
    "numpy_condition_number": 480859569.90395737,
    "numpy_log_absolute_determinant": -57.88661913841866,
    "mpmath_decimal_precision": 90,
    "mpmath_determinant": "-7.247041231488847168652328198798582074818628285690769069e-26",
    "mpmath_determinant_sign": -1,
    "mpmath_log_absolute_determinant": "-57.88661913827806063454015756198202280947133580870661736",
    "rank_illustration": "The nonzero high-precision determinant verifies full rank for this fixed numerical fixture only.  The SVD is not used to claim stability."
  },
  "independent_differentiation": {
    "numpy_central_difference_step_rule": "h_j=1e-6*max(1,|parameter_j|)",
    "numpy_central_difference_relative_frobenius_error": 3.7124508906128006e-10,
    "numpy_vs_mpmath_analytic_relative_frobenius_error": 1.5125479990915753e-15,
    "mpmath_diff_relative_frobenius_error": "4.856659127151725950100062564207711652611295959846988995e-91",
    "mpmath_diff_maximum_absolute_error": "2.356364863342908745485970538393412308628103445999735791e-89"
  },
  "simultaneous_invariances_and_nongeneric_failures": {
    "simultaneous_diagonal_sign_maximum_loss_residual": 0.0,
    "simultaneous_permutation_maximum_loss_residual": 1.4432899320127035e-15,
    "simultaneous_orthogonal_maximum_loss_residual": 1.0547118733938987e-15,
    "orthogonal_matrix": [
      [
        0.6,
        -0.8,
        0.0
      ],
      [
        0.8,
        0.6,
        0.0
      ],
      [
        0.0,
        0.0,
        1.0
      ]
    ],
    "zero_coupling_fixture_maximum_absolute_loss": 0.0,
    "zero_coupling_other_teacher_maximum_absolute_loss": 0.0,
    "uncoupled_extra_mode_teacher": 3.3166247903554,
    "uncoupled_extra_mode_maximum_loss_residual": 7.216449660063518e-16
  },
  "symbolic_d2_closed_loss_identity": {
    "dimension": 2,
    "variables": [
      "x1=z1^2",
      "x2=z2^2"
    ],
    "identity": "closed_matrix_loss - Q/P^2",
    "exact_residual": "0",
    "P_multidegree_in_x": [
      1,
      1
    ],
    "Q_multidegree_in_x": [
      2,
      2
    ],
    "P_term_count": 4,
    "Q_term_count": 6
  },
  "limits": [
    "The continuum identifiability proposal is exact and is not a stable blind-recovery algorithm.",
    "A single fixed 9-by-9 Jacobian and determinant do not establish genericity or a conditioning bound.",
    "The C=0 and uncoupled-extra-mode examples are nongeneric failures of blind identifiability.",
    "The d=2 symbolic identity is an exact algebra check; it is not a global zero-count proof."
  ]
}


==> anc/neural_information_sculpting_v12/geometry_response_extension/results/finite_time_probe.json <==
{
  "beta": "18/65",
  "baseline_mixture_fraction": "1/5",
  "records": [
    {
      "loss": "common",
      "maximum_gap_grid": 3.987555982076785e-07,
      "signed_gap": -3.987555982076785e-07,
      "time": 0.21,
      "arm_plus": 0.27641944162528653,
      "arm_minus": 0.27641984038088474,
      "relative_to_arm_average": 1.442573316283365e-06
    },
    {
      "loss": "own",
      "maximum_gap_grid": 1.2686335310041486e-07,
      "signed_gap": -1.2686335310041486e-07,
      "time": 0.23550000000000001,
      "arm_plus": 0.14203306155812748,
      "arm_minus": 0.14203318842148058,
      "relative_to_arm_average": 8.931955352634947e-07
    }
  ],
  "solver": "DOP853",
  "rtol": 2e-12,
  "atol": 2e-14,
  "scope": "exploratory grid; no rigorous error bound"
}


==> anc/neural_information_sculpting_v12/geometry_response_extension/results/gh3_exact_witness.json <==
{
  "q": 3,
  "r": 3,
  "beta": "9/26",
  "ell": [
    "1/2",
    "-1",
    "1/2"
  ],
  "weights": [
    "1",
    "1",
    "1"
  ],
  "interpretation": "Orbit mass: independent auxiliary signs and a common interaction sign flip; x_C=sqrt(3)*s.",
  "orbits": [
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        0,
        0,
        0,
        0,
        0
      ],
      "probability": "41344265431169/630822708957168"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        0,
        0,
        0,
        0,
        1
      ],
      "probability": "2317586416007/315411354478584"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        0,
        0,
        0,
        1,
        1
      ],
      "probability": "302528855305/315411354478584"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        0,
        0,
        1,
        0,
        -1
      ],
      "probability": "2051872827533/157705677239292"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        0,
        0,
        1,
        0,
        0
      ],
      "probability": "13659040635983/210274236319056"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        0,
        0,
        1,
        0,
        1
      ],
      "probability": "3755294467721/315411354478584"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        0,
        0,
        1,
        1,
        1
      ],
      "probability": "191606457389/45058764925512"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        0,
        1,
        0,
        -1,
        0
      ],
      "probability": "3464470547189/210274236319056"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        0,
        1,
        0,
        0,
        -1
      ],
      "probability": "1037136789991/90117529851024"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        0,
        1,
        0,
        0,
        1
      ],
      "probability": "7748616143455/630822708957168"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        0,
        1,
        0,
        1,
        0
      ],
      "probability": "339609084103/15019588308504"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        0,
        1,
        1,
        1,
        -1
      ],
      "probability": "679549297015/315411354478584"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        1,
        -1,
        0,
        0,
        1
      ],
      "probability": "148398226757/70091412106352"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        1,
        0,
        -1,
        1,
        0
      ],
      "probability": "2953288379003/630822708957168"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        1,
        0,
        0,
        0,
        1
      ],
      "probability": "3536435523935/210274236319056"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        1,
        0,
        0,
        1,
        -1
      ],
      "probability": "1442809116977/315411354478584"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        1,
        0,
        1,
        -1,
        0
      ],
      "probability": "90346000553/17522853026588"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        1,
        0,
        1,
        0,
        -1
      ],
      "probability": "65843941055/30039176617008"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        1,
        1,
        0,
        -1,
        1
      ],
      "probability": "250540748657/105137118159528"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        1,
        1,
        0,
        0,
        -1
      ],
      "probability": "2323622277173/630822708957168"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        1,
        1,
        0,
        0,
        0
      ],
      "probability": "9056570679883/630822708957168"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        1,
        1,
        1,
        -1,
        -1
      ],
      "probability": "1260525778339/630822708957168"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        1,
        1,
        1,
        -1,
        0
      ],
      "probability": "4366615639/48524823765936"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        0
      ],
      "interaction_signs": [
        1,
        1,
        1,
        0,
        -1
      ],
      "probability": "5262704677/48524823765936"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        3
      ],
      "interaction_signs": [
        0,
        0,
        0,
        0,
        1
      ],
      "probability": "1128846564571/630822708957168"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        3
      ],
      "interaction_signs": [
        0,
        0,
        0,
        1,
        -1
      ],
      "probability": "1797353727721/105137118159528"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        3
      ],
      "interaction_signs": [
        0,
        0,
        0,
        1,
        0
      ],
      "probability": "28792923783601/630822708957168"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        3
      ],
      "interaction_signs": [
        0,
        1,
        0,
        0,
        1
      ],
      "probability": "547946094029/78852838619646"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        3
      ],
      "interaction_signs": [
        0,
        1,
        1,
        -1,
        1
      ],
      "probability": "76967809501/35045706053176"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        3
      ],
      "interaction_signs": [
        0,
        1,
        1,
        0,
        0
      ],
      "probability": "2198404998899/210274236319056"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        3
      ],
      "interaction_signs": [
        1,
        -1,
        0,
        1,
        1
      ],
      "probability": "13080443827/35045706053176"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        3
      ],
      "interaction_signs": [
        1,
        -1,
        1,
        0,
        1
      ],
      "probability": "3042902989397/630822708957168"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        3
      ],
      "interaction_signs": [
        1,
        -1,
        1,
        1,
        0
      ],
      "probability": "319167130523/210274236319056"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        3
      ],
      "interaction_signs": [
        1,
        0,
        -1,
        0,
        1
      ],
      "probability": "238436755567/315411354478584"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        3
      ],
      "interaction_signs": [
        1,
        0,
        -1,
        1,
        1
      ],
      "probability": "35939250983/26284279539882"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        3
      ],
      "interaction_signs": [
        1,
        0,
        0,
        0,
        0
      ],
      "probability": "521556673849/12131205941484"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        3
      ],
      "interaction_signs": [
        1,
        0,
        1,
        0,
        0
      ],
      "probability": "2496954704791/210274236319056"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        3
      ],
      "interaction_signs": [
        1,
        1,
        -1,
        0,
        1
      ],
      "probability": "1455397587109/630822708957168"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        3
      ],
      "interaction_signs": [
        1,
        1,
        0,
        -1,
        1
      ],
      "probability": "200651256847/630822708957168"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        3
      ],
      "interaction_signs": [
        1,
        1,
        0,
        0,
        0
      ],
      "probability": "1447289424367/630822708957168"
    },
    {
      "auxiliary_squares": [
        0,
        0,
        3
      ],
      "interaction_signs": [
        1,
        1,
        1,
        1,
        1
      ],
      "probability": "330159692381/630822708957168"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        0
      ],
      "interaction_signs": [
        0,
        0,
        0,
        1,
        1
      ],
      "probability": "5985112717141/210274236319056"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        0
      ],
      "interaction_signs": [
        0,
        1,
        -1,
        -1,
        0
      ],
      "probability": "330053823175/30039176617008"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        0
      ],
      "interaction_signs": [
        0,
        1,
        -1,
        0,
        1
      ],
      "probability": "208714843769/52568559079764"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        0
      ],
      "interaction_signs": [
        0,
        1,
        -1,
        1,
        0
      ],
      "probability": "27188833757/2503264718084"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        0
      ],
      "interaction_signs": [
        0,
        1,
        0,
        -1,
        -1
      ],
      "probability": "88040173307/157705677239292"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        0
      ],
      "interaction_signs": [
        0,
        1,
        0,
        -1,
        0
      ],
      "probability": "51585287389/10013058872336"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        0
      ],
      "interaction_signs": [
        1,
        -1,
        -1,
        0,
        0
      ],
      "probability": "708750139561/105137118159528"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        0
      ],
      "interaction_signs": [
        1,
        -1,
        0,
        -1,
        0
      ],
      "probability": "3759653076671/630822708957168"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        0
      ],
      "interaction_signs": [
        1,
        -1,
        0,
        0,
        -1
      ],
      "probability": "422789251789/52568559079764"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        0
      ],
      "interaction_signs": [
        1,
        -1,
        0,
        0,
        0
      ],
      "probability": "12646802376553/630822708957168"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        0
      ],
      "interaction_signs": [
        1,
        -1,
        1,
        -1,
        -1
      ],
      "probability": "43721419695/70091412106352"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        0
      ],
      "interaction_signs": [
        1,
        -1,
        1,
        0,
        -1
      ],
      "probability": "18483479987/30039176617008"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        0
      ],
      "interaction_signs": [
        1,
        0,
        -1,
        -1,
        0
      ],
      "probability": "3566186431/411495570096"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        0
      ],
      "interaction_signs": [
        1,
        0,
        -1,
        0,
        -1
      ],
      "probability": "2076572926963/315411354478584"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        0
      ],
      "interaction_signs": [
        1,
        0,
        -1,
        0,
        0
      ],
      "probability": "490917076586/39426419309823"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        0
      ],
      "interaction_signs": [
        1,
        0,
        0,
        -1,
        -1
      ],
      "probability": "1286336020037/210274236319056"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        0
      ],
      "interaction_signs": [
        1,
        0,
        0,
        -1,
        0
      ],
      "probability": "21445477153/78852838619646"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        0
      ],
      "interaction_signs": [
        1,
        0,
        0,
        0,
        -1
      ],
      "probability": "8574918374951/630822708957168"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        0
      ],
      "interaction_signs": [
        1,
        1,
        -1,
        -1,
        0
      ],
      "probability": "30817040753/45058764925512"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        0
      ],
      "interaction_signs": [
        1,
        1,
        -1,
        0,
        -1
      ],
      "probability": "910111357765/315411354478584"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        3
      ],
      "interaction_signs": [
        0,
        0,
        0,
        0,
        0
      ],
      "probability": "10801455064009/315411354478584"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        3
      ],
      "interaction_signs": [
        0,
        0,
        0,
        1,
        0
      ],
      "probability": "317803817349/70091412106352"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        3
      ],
      "interaction_signs": [
        0,
        0,
        1,
        -1,
        -1
      ],
      "probability": "1142836172/336977942819"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        3
      ],
      "interaction_signs": [
        0,
        0,
        1,
        1,
        -1
      ],
      "probability": "711467686729/630822708957168"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        3
      ],
      "interaction_signs": [
        0,
        0,
        1,
        1,
        1
      ],
      "probability": "31690727675/70091412106352"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        3
      ],
      "interaction_signs": [
        0,
        1,
        -1,
        0,
        0
      ],
      "probability": "2662903945627/630822708957168"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        3
      ],
      "interaction_signs": [
        0,
        1,
        0,
        0,
        -1
      ],
      "probability": "394300983158/39426419309823"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        3
      ],
      "interaction_signs": [
        0,
        1,
        0,
        0,
        0
      ],
      "probability": "5893093239959/630822708957168"
    },
    {
      "auxiliary_squares": [
        0,
        3,
        3
      ],
      "interaction_signs": [
        1,
        0,
        -1,
        0,
        0
      ],
      "probability": "1028119208395/630822708957168"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        0
      ],
      "interaction_signs": [
        0,
        0,
        0,
        0,
        1
      ],
      "probability": "19405140087083/630822708957168"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        0
      ],
      "interaction_signs": [
        0,
        0,
        0,
        1,
        -1
      ],
      "probability": "2188731481283/315411354478584"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        0
      ],
      "interaction_signs": [
        0,
        0,
        1,
        -1,
        1
      ],
      "probability": "236304677611/78852838619646"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        0
      ],
      "interaction_signs": [
        0,
        0,
        1,
        1,
        0
      ],
      "probability": "111338883849/10013058872336"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        0
      ],
      "interaction_signs": [
        0,
        1,
        0,
        0,
        0
      ],
      "probability": "29326405384667/630822708957168"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        0
      ],
      "interaction_signs": [
        0,
        1,
        1,
        -1,
        0
      ],
      "probability": "27274177877/70091412106352"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        0
      ],
      "interaction_signs": [
        1,
        -1,
        -1,
        1,
        1
      ],
      "probability": "264774700291/315411354478584"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        0
      ],
      "interaction_signs": [
        1,
        -1,
        0,
        1,
        0
      ],
      "probability": "1719014614117/630822708957168"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        0
      ],
      "interaction_signs": [
        1,
        -1,
        0,
        1,
        1
      ],
      "probability": "177908114693/157705677239292"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        0
      ],
      "interaction_signs": [
        1,
        0,
        -1,
        0,
        1
      ],
      "probability": "17229959093/5006529436168"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        0
      ],
      "interaction_signs": [
        1,
        0,
        0,
        -1,
        1
      ],
      "probability": "3574488829409/630822708957168"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        0
      ],
      "interaction_signs": [
        1,
        0,
        0,
        1,
        0
      ],
      "probability": "4152474485681/210274236319056"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        0
      ],
      "interaction_signs": [
        1,
        0,
        1,
        -1,
        1
      ],
      "probability": "234642037507/630822708957168"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        0
      ],
      "interaction_signs": [
        1,
        0,
        1,
        0,
        -1
      ],
      "probability": "234981576035/630822708957168"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        0
      ],
      "interaction_signs": [
        1,
        0,
        1,
        0,
        0
      ],
      "probability": "1773476938693/105137118159528"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        0
      ],
      "interaction_signs": [
        1,
        1,
        -1,
        1,
        0
      ],
      "probability": "1074991364767/630822708957168"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        0
      ],
      "interaction_signs": [
        1,
        1,
        0,
        1,
        -1
      ],
      "probability": "127443648869/210274236319056"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        0
      ],
      "interaction_signs": [
        1,
        1,
        1,
        -1,
        0
      ],
      "probability": "700519752949/630822708957168"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        3
      ],
      "interaction_signs": [
        0,
        0,
        1,
        -1,
        1
      ],
      "probability": "538257616415/157705677239292"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        3
      ],
      "interaction_signs": [
        0,
        1,
        1,
        -1,
        0
      ],
      "probability": "2070910570849/315411354478584"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        3
      ],
      "interaction_signs": [
        0,
        1,
        1,
        0,
        -1
      ],
      "probability": "583766913449/105137118159528"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        3
      ],
      "interaction_signs": [
        0,
        1,
        1,
        0,
        1
      ],
      "probability": "1993416540023/315411354478584"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        3
      ],
      "interaction_signs": [
        0,
        1,
        1,
        1,
        -1
      ],
      "probability": "35470704715/16600597604136"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        3
      ],
      "interaction_signs": [
        0,
        1,
        1,
        1,
        0
      ],
      "probability": "1458630666517/315411354478584"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        3
      ],
      "interaction_signs": [
        1,
        0,
        -1,
        1,
        1
      ],
      "probability": "478031201321/630822708957168"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        3
      ],
      "interaction_signs": [
        1,
        0,
        0,
        0,
        1
      ],
      "probability": "273811848655/35045706053176"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        3
      ],
      "interaction_signs": [
        1,
        0,
        0,
        1,
        0
      ],
      "probability": "4857433615267/630822708957168"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        3
      ],
      "interaction_signs": [
        1,
        0,
        1,
        1,
        -1
      ],
      "probability": "93544893131/26284279539882"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        3
      ],
      "interaction_signs": [
        1,
        1,
        0,
        0,
        0
      ],
      "probability": "10567896500461/630822708957168"
    },
    {
      "auxiliary_squares": [
        3,
        0,
        3
      ],
      "interaction_signs": [
        1,
        1,
        1,
        1,
        1
      ],
      "probability": "2365663850171/630822708957168"
    },
    {
      "auxiliary_squares": [
        3,
        3,
        0
      ],
      "interaction_signs": [
        0,
        0,
        0,
        0,
        0
      ],
      "probability": "9537978044513/210274236319056"
    },
    {
      "auxiliary_squares": [
        3,
        3,
        0
      ],
      "interaction_signs": [
        0,
        0,
        0,
        1,
        -1
      ],
      "probability": "1532282197/90117529851024"
    },
    {
      "auxiliary_squares": [
        3,
        3,
        0
      ],
      "interaction_signs": [
        0,
        0,
        1,
        -1,
        0
      ],
      "probability": "3202414343/454810893264"
    },
    {
      "auxiliary_squares": [
        3,
        3,
        0
      ],
      "interaction_signs": [
        0,
        1,
        -1,
        0,
        -1
      ],
      "probability": "16035080251/48524823765936"
    },
    {
      "auxiliary_squares": [
        3,
        3,
        0
      ],
      "interaction_signs": [
        1,
        0,
        -1,
        0,
        0
      ],
      "probability": "9248382523/157705677239292"
    },
    {
      "auxiliary_squares": [
        3,
        3,
        0
      ],
      "interaction_signs": [
        1,
        0,
        0,
        -1,
        0
      ],
      "probability": "5090145891221/315411354478584"
    },
    {
      "auxiliary_squares": [
        3,
        3,
        3
      ],
      "interaction_signs": [
        0,
        0,
        0,
        0,
        1
      ],
      "probability": "125415290067/8761426513294"
    },
    {
      "auxiliary_squares": [
        3,
        3,
        3
      ],
      "interaction_signs": [
        0,
        0,
        1,
        0,
        0
      ],
      "probability": "589804246769/33201195208272"
    },
    {
      "auxiliary_squares": [
        3,
        3,
        3
      ],
      "interaction_signs": [
        0,
        1,
        -1,
        0,
        -1
      ],
      "probability": "71345129653/15019588308504"
    },
    {
      "auxiliary_squares": [
        3,
        3,
        3
      ],
      "interaction_signs": [
        0,
        1,
        -1,
        0,
        1
      ],
      "probability": "255881201869/48524823765936"
    },
    {
      "auxiliary_squares": [
        3,
        3,
        3
      ],
      "interaction_signs": [
        0,
        1,
        0,
        -1,
        0
      ],
      "probability": "20064652369/315411354478584"
    }
  ]
}


==> anc/neural_information_sculpting_v12/geometry_response_extension/results/identifiability_check.json <==
{
  "symbolic_coefficient_checks": [
    {
      "kind": "diagonal_degree_2",
      "i": 0,
      "coefficient": "1/50",
      "residual": "0"
    },
    {
      "kind": "diagonal_degree_3",
      "i": 0,
      "coefficient": "-1/125",
      "residual": "0"
    },
    {
      "kind": "diagonal_degree_2",
      "i": 1,
      "coefficient": "8/169",
      "residual": "0"
    },
    {
      "kind": "diagonal_degree_3",
      "i": 1,
      "coefficient": "32/2197",
      "residual": "0"
    },
    {
      "kind": "diagonal_degree_2",
      "i": 2,
      "coefficient": "81/722",
      "residual": "0"
    },
    {
      "kind": "diagonal_degree_3",
      "i": 2,
      "coefficient": "-243/6859",
      "residual": "0"
    },
    {
      "kind": "edge_magnitude",
      "i": 0,
      "j": 1,
      "coefficient": "4/49",
      "residual": "0"
    },
    {
      "kind": "edge_magnitude",
      "i": 0,
      "j": 2,
      "coefficient": "9/121",
      "residual": "0"
    },
    {
      "kind": "edge_magnitude",
      "i": 1,
      "j": 2,
      "coefficient": "36/289",
      "residual": "0"
    },
    {
      "kind": "triangle",
      "coefficient": "-12/119",
      "residual": "0"
    },
    {
      "kind": "chordless_square",
      "coefficient": "48/143",
      "residual": "0"
    }
  ],
  "finite_sample_local_check": {
    "teacher": [
      1.0,
      2.6457513110645907,
      8.54400374531753
    ],
    "C": [
      [
        0.02,
        0.008,
        0.006
      ],
      [
        0.008,
        -0.01,
        0.004
      ],
      [
        0.006,
        0.004,
        0.013999999999999999
      ]
    ],
    "times": [
      0.003,
      0.009587315155141827,
      0.03063887062800406,
      0.09791483623609773,
      0.3129134644531899,
      1.0
    ],
    "exact_observations": [
      0.3540552075355272,
      0.2364756531307002,
      0.06318873657035645,
      0.001311962530713643,
      2.409382146371773e-05,
      6.72527422482186e-08
    ],
    "jacobian_singular_values": [
      54.29616476942939,
      0.5784944182249359,
      0.05407960865185341,
      0.003907121998193832,
      0.0010997361280359204,
      2.4505305727992806e-06
    ],
    "jacobian_condition_number": 22156901.60005064,
    "jacobian_directional_relative_error": 1.771636618528199e-10,
    "sign_gauge_maximum_loss_residual": 0.0,
    "repeated_teacher_rotation_maximum_loss_residual": 3.1086244689504383e-15,
    "local_initialization_relative_error": 0.02,
    "noise_seed": 20261013,
    "attempts": [
      {
        "noise_standard_deviation": 0.0,
        "actual_noise_norm": 0.0,
        "solver_success": true,
        "status": 1,
        "message": "`gtol` termination condition is satisfied.",
        "evaluations": 12,
        "observation_residual": 6.098656680985949e-16,
        "relative_parameter_error": 3.615446347976239e-12,
        "minimum_inverse_state_eigenvalue": 0.13093494302581518,
        "admissible": true,
        "fit_parameters": [
          0.0200000000000154,
          0.007999999999968598,
          0.005999999999908608,
          -0.010000000000027194,
          0.004000000000017258,
          0.013999999999999051
        ]
      },
      {
        "noise_standard_deviation": 1e-10,
        "actual_noise_norm": 2.019410593008851e-10,
        "solver_success": true,
        "status": 1,
        "message": "`gtol` termination condition is satisfied.",
        "evaluations": 7,
        "observation_residual": 6.707552509582162e-16,
        "relative_parameter_error": 0.0008956139881827101,
        "minimum_inverse_state_eigenvalue": 0.13093499104934148,
        "admissible": true,
        "fit_parameters": [
          0.019990484609429815,
          0.008017975574220453,
          0.006012590179206946,
          -0.00999132140601563,
          0.0039980480989091575,
          0.014000143441687155
        ]
      },
      {
        "noise_standard_deviation": 1e-08,
        "actual_noise_norm": 2.019410593008851e-08,
        "solver_success": true,
        "status": 3,
        "message": "`xtol` termination condition is satisfied.",
        "evaluations": 16,
        "observation_residual": 4.631831322513049e-16,
        "relative_parameter_error": 0.08460319778663558,
        "minimum_inverse_state_eigenvalue": 0.1309397096615839,
        "admissible": true,
        "fit_parameters": [
          0.019024948213388126,
          0.009632419352271465,
          0.007153716818207596,
          -0.009092367159565767,
          0.003796360675259968,
          0.014014335306505657
        ]
      },
      {
        "noise_standard_deviation": 1e-06,
        "actual_noise_norm": 2.019410593008851e-06,
        "solver_success": true,
        "status": 3,
        "message": "`xtol` termination condition is satisfied.",
        "evaluations": 1666,
        "observation_residual": 5.879580988200615e-07,
        "relative_parameter_error": 0.5532125777933251,
        "minimum_inverse_state_eigenvalue": 0.13096394706276077,
        "admissible": true,
        "fit_parameters": [
          0.012500455260344965,
          0.015345083508361583,
          0.011477519400912203,
          0.0002473762771548514,
          0.002184865062772194,
          0.014088190801845027
        ]
      }
    ]
  },
  "limits": [
    "Fixed local start; not global inverse recovery.",
    "Single noise direction; no statistical performance claim.",
    "Nonsingularity does not imply good conditioning."
  ]
}


==> anc/neural_information_sculpting_v12/geometry_response_extension/results/lp_dual_certificate.json <==
{
  "scope": "Maximum beta on {0,+sqrt(3),-sqrt(3)}^8 with the declared symmetries and exact moment tensor; no global moment-cone optimum claimed.",
  "upper_bound": "9/26",
  "feasible_primal": "gh3_exact_witness.json",
  "direction_inner_product": "-1",
  "minimum_column_slack": "0",
  "columns_checked_exactly": 976,
  "nonzero_dual_entries": 35,
  "dual": [
    {
      "constraint": "C(1, 0, 0, 0, 1)",
      "coefficient": "-15/104"
    },
    {
      "constraint": "C(1, 0, 0, 1, 0)",
      "coefficient": "-15/104"
    },
    {
      "constraint": "C(1, 0, 1, 0, 0)",
      "coefficient": "-15/104"
    },
    {
      "constraint": "C(1, 1, 0, 0, 0)",
      "coefficient": "-15/104"
    },
    {
      "constraint": "C(1, 0, 0, 1, 2)",
      "coefficient": "-3/104"
    },
    {
      "constraint": "C(1, 0, 0, 2, 1)",
      "coefficient": "-3/104"
    },
    {
      "constraint": "C(1, 0, 1, 0, 2)",
      "coefficient": "-3/104"
    },
    {
      "constraint": "C(1, 0, 1, 1, 1)",
      "coefficient": "-3/52"
    },
    {
      "constraint": "C(1, 0, 1, 2, 0)",
      "coefficient": "-3/104"
    },
    {
      "constraint": "C(1, 0, 2, 0, 1)",
      "coefficient": "-3/104"
    },
    {
      "constraint": "C(1, 0, 2, 1, 0)",
      "coefficient": "-3/104"
    },
    {
      "constraint": "C(1, 1, 0, 0, 2)",
      "coefficient": "-3/104"
    },
    {
      "constraint": "C(1, 1, 0, 1, 1)",
      "coefficient": "-3/52"
    },
    {
      "constraint": "C(1, 1, 0, 2, 0)",
      "coefficient": "-3/104"
    },
    {
      "constraint": "C(1, 1, 1, 0, 1)",
      "coefficient": "-3/52"
    },
    {
      "constraint": "C(1, 1, 1, 1, 0)",
      "coefficient": "-3/52"
    },
    {
      "constraint": "C(1, 1, 2, 0, 0)",
      "coefficient": "-3/104"
    },
    {
      "constraint": "C(1, 2, 0, 0, 1)",
      "coefficient": "-3/104"
    },
    {
      "constraint": "C(1, 2, 0, 1, 0)",
      "coefficient": "-3/104"
    },
    {
      "constraint": "C(1, 2, 1, 0, 0)",
      "coefficient": "-3/104"
    },
    {
      "constraint": "C(2, 0, 0, 0, 2)",
      "coefficient": "5/104"
    },
    {
      "constraint": "C(2, 0, 0, 1, 1)",
      "coefficient": "5/52"
    },
    {
      "constraint": "C(2, 0, 0, 2, 0)",
      "coefficient": "5/104"
    },
    {
      "constraint": "C(2, 0, 1, 0, 1)",
      "coefficient": "5/52"
    },
    {
      "constraint": "C(2, 0, 1, 1, 0)",
      "coefficient": "5/52"
    },
    {
      "constraint": "C(2, 0, 2, 0, 0)",
      "coefficient": "5/104"
    },
    {
      "constraint": "C(2, 1, 0, 0, 1)",
      "coefficient": "5/52"
    },
    {
      "constraint": "C(2, 1, 0, 1, 0)",
      "coefficient": "5/52"
    },
    {
      "constraint": "C(2, 1, 1, 0, 0)",
      "coefficient": "5/52"
    },
    {
      "constraint": "C(2, 2, 0, 0, 0)",
      "coefficient": "5/104"
    },
    {
      "constraint": "A1^2 C0 C4",
      "coefficient": "1/4"
    },
    {
      "constraint": "A1^2 C0 C3",
      "coefficient": "1/4"
    },
    {
      "constraint": "A1^2 C0 C2",
      "coefficient": "1/4"
    },
    {
      "constraint": "A1^2 C0 C1",
      "coefficient": "1/4"
    },
    {
      "constraint": "A1^2 C0 C0",
      "coefficient": "2/13"
    }
  ],
  "proof": "A^T y >= 0 and delta^T y <= -1 imply 0 <= p^T A^T y = b^T y + beta delta^T y <= 9/26-beta."
}


==> anc/neural_information_sculpting_v12/geometry_response_extension/results/moment_feasibility.json <==
{
  "success": true,
  "message": "Optimization terminated successfully. (HiGHS Status 7: Optimal)",
  "rows": 140,
  "orbit_columns": 976,
  "beta": 0.34615384615384615,
  "support": 111,
  "maximum_moment_residual": 3.552713678800501e-15,
  "beta_rational": "9/26",
  "rational_reconstruction_exact": true,
  "maximum_rational_residual": "0",
  "rational_method": "exact basic linear solve"
}


==> anc/neural_information_sculpting_v12/geometry_response_extension/results/scalar_intervention_check.json <==
{
  "status": "PASS",
  "scope": "population initial-gradient scalar intervention algebra and same-input score moments only; no finite-sample or all-time claim",
  "raw_input": "results/validation_geometry.npz raw atoms and positive beta-star probabilities",
  "raw_contraction": "centered quadratic features contracted directly against each epsilon-mixture probability vector",
  "parameters": {
    "q": 3,
    "r": 3,
    "c": 1.0,
    "rho": 0.2,
    "ell": [
      0.5,
      -1.0,
      0.5
    ],
    "T_A": [
      2.0,
      3.0,
      4.0
    ],
    "T_C": [
      5.0,
      6.0,
      7.0,
      8.0,
      9.0
    ],
    "beta_star_positive": 0.27692307692307694,
    "epsilons": [
      0.01730769230769231,
      0.03461538461538462,
      0.06923076923076923,
      0.13846153846153847
    ],
    "raw_GH3_base_operator_maximum_entrywise_error_from_identity": 2.020605904817785e-14
  },
  "formula_checked": "<V, G_+(M(v))_CC-G_-(M(v))_CC> = epsilon*(ell dot v)*<V,B_+-B_->/2",
  "epsilon_mixtures": [
    {
      "epsilon": 0.01730769230769231,
      "alpha_against_positive_beta_star_law": 0.0625,
      "plus_probability_minimum": 5.656054717268707e-07,
      "minus_probability_minimum": 5.656054717268707e-07,
      "plus_mass_residual": 2.220446049250313e-16,
      "minus_mass_residual": 3.3306690738754696e-16,
      "maximum_raw_vs_formula_error": 4.440892098500626e-15,
      "cases": [
        {
          "name": "maximizer",
          "v": [
            0.08164965809277261,
            -0.16329931618554522,
            0.08164965809277261
          ],
          "V": [
            [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.5,
              0.0,
              0.0
            ],
            [
              0.0,
              0.5,
              0.0,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.0,
              0.0,
              -0.5
            ],
            [
              0.0,
              0.0,
              0.0,
              -0.5,
              0.0
            ]
          ],
          "v_norm_2": 0.2,
          "V_norm_frobenius": 1.0,
          "minimum_M_eigenvalue": 0.8367006838144548,
          "raw_plus_scalar_response": 0.004239501477893889,
          "raw_minus_scalar_response": -0.0042395014778939775,
          "raw_scalar_gap": 0.008479002955787867,
          "formula_scalar_gap": 0.008479002955787924,
          "scalar_gap_absolute_error": 5.724587470723463e-17,
          "CC_gap_maximum_entrywise_error": 3.552713678800501e-15
        },
        {
          "name": "zero_v_control",
          "v": [
            0.0,
            0.0,
            0.0
          ],
          "V": [
            [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.5,
              0.0,
              0.0
            ],
            [
              0.0,
              0.5,
              0.0,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.0,
              0.0,
              -0.5
            ],
            [
              0.0,
              0.0,
              0.0,
              -0.5,
              0.0
            ]
          ],
          "v_norm_2": 0.0,
          "V_norm_frobenius": 1.0,
          "minimum_M_eigenvalue": 1.0,
          "raw_plus_scalar_response": -2.943923360032078e-17,
          "raw_minus_scalar_response": 2.4532694666933983e-17,
          "raw_scalar_gap": -5.397192826725476e-17,
          "formula_scalar_gap": 0.0,
          "scalar_gap_absolute_error": 5.397192826725476e-17,
          "CC_gap_maximum_entrywise_error": 4.440892098500626e-15
        },
        {
          "name": "seed_20261013_0",
          "v": [
            0.03938112670595403,
            0.053081066176006414,
            -0.02305487525422816
          ],
          "V": [
            [
              0.2475700540005868,
              0.14670535321287387,
              -0.17771357166696453,
              -0.20477735144908954,
              -0.3473143351497729
            ],
            [
              0.14670535321287387,
              0.24815548145779381,
              -0.1046904444943532,
              -0.01561441042609073,
              0.17244828273148724
            ],
            [
              -0.17771357166696453,
              -0.1046904444943532,
              0.25871598087611264,
              0.15944768090656986,
              -0.10132514401769156
            ],
            [
              -0.20477735144908954,
              -0.01561441042609073,
              0.15944768090656986,
              0.25485734232846047,
              0.08019808639128637
            ],
            [
              -0.3473143351497729,
              0.17244828273148724,
              -0.10132514401769156,
              0.08019808639128637,
              -0.38442392106548917
            ]
          ],
          "v_norm_2": 0.06999999999999999,
          "V_norm_frobenius": 1.0,
          "minimum_M_eigenvalue": 0.9769451247457719,
          "raw_plus_scalar_response": -2.4913664822281287,
          "raw_minus_scalar_response": -2.4916539564903704,
          "raw_scalar_gap": 0.0002874742622412735,
          "formula_scalar_gap": 0.0002874742622389271,
          "scalar_gap_absolute_error": 2.3463761315845044e-15,
          "CC_gap_maximum_entrywise_error": 2.6645352591003757e-15
        },
        {
          "name": "seed_20261013_1",
          "v": [
            -0.05413441928630783,
            -0.00180562859872232,
            -0.12909765433150866
          ],
          "V": [
            [
              0.07081055112083232,
              0.003969143674752392,
              0.12219988124975255,
              0.07060203445611224,
              0.13358012966195376
            ],
            [
              0.003969143674752392,
              0.15234737398243095,
              -0.08161313141677538,
              0.3395763499118191,
              0.3193164078316687
            ],
            [
              0.12219988124975255,
              -0.08161313141677538,
              0.27830938087855384,
              0.2782998781913728,
              -0.15661157265602688
            ],
            [
              0.07060203445611224,
              0.3395763499118191,
              0.2782998781913728,
              0.041440827535951935,
              -0.28549768113859053
            ],
            [
              0.13358012966195376,
              0.3193164078316687,
              -0.15661157265602688,
              -0.28549768113859053,
              0.04694208653904705
            ]
          ],
          "v_norm_2": 0.13999999999999999,
          "V_norm_frobenius": 1.0,
          "minimum_M_eigenvalue": 0.8709023456684913,
          "raw_plus_scalar_response": -3.381288266592398,
          "raw_minus_scalar_response": -3.380654425854919,
          "raw_scalar_gap": -0.0006338407374786767,
          "formula_scalar_gap": -0.0006338407374784443,
          "scalar_gap_absolute_error": 2.3245294578089215e-16,
          "CC_gap_maximum_entrywise_error": 2.6645352591003757e-15
        },
        {
          "name": "seed_20261013_2",
          "v": [
            0.10638894997261612,
            -0.08835553565062701,
            0.13028695500169987
          ],
          "V": [
            [
              0.04254487561374804,
              -0.024516198716371902,
              0.11705400804813258,
              -0.04371301130369049,
              -0.17340214034841897
            ],
            [
              -0.024516198716371902,
              0.3987556483825235,
              0.21093731945215505,
              -0.014803489035547844,
              -0.28899508405141955
            ],
            [
              0.11705400804813258,
              0.21093731945215505,
              0.25849908623555395,
              0.07936341015531767,
              -0.13901502594744997
            ],
            [
              -0.04371301130369049,
              -0.014803489035547844,
              0.07936341015531767,
              -0.15564624543269345,
              -0.2703196903179897
            ],
            [
              -0.17340214034841897,
              -0.28899508405141955,
              -0.13901502594744997,
              -0.2703196903179897,
              0.4491281225226181
            ]
          ],
          "v_norm_2": 0.19000000000000003,
          "V_norm_frobenius": 0.9999999999999999,
          "minimum_M_eigenvalue": 0.911644464349373,
          "raw_plus_scalar_response": -6.217177542622411,
          "raw_minus_scalar_response": -6.2206208280468775,
          "raw_scalar_gap": 0.00344328542446637,
          "formula_scalar_gap": 0.003443285424466776,
          "scalar_gap_absolute_error": 4.0592529337857286e-16,
          "CC_gap_maximum_entrywise_error": 1.7763568394002505e-15
        }
      ]
    },
    {
      "epsilon": 0.03461538461538462,
      "alpha_against_positive_beta_star_law": 0.125,
      "plus_probability_minimum": 5.358367626886145e-07,
      "minus_probability_minimum": 5.358367626886145e-07,
      "plus_mass_residual": 0.0,
      "minus_mass_residual": 0.0,
      "maximum_raw_vs_formula_error": 3.552713678800501e-15,
      "cases": [
        {
          "name": "maximizer",
          "v": [
            0.08164965809277261,
            -0.16329931618554522,
            0.08164965809277261
          ],
          "V": [
            [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.5,
              0.0,
              0.0
            ],
            [
              0.0,
              0.5,
              0.0,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.0,
              0.0,
              -0.5
            ],
            [
              0.0,
              0.0,
              0.0,
              -0.5,
              0.0
            ]
          ],
          "v_norm_2": 0.2,
          "V_norm_frobenius": 1.0,
          "minimum_M_eigenvalue": 0.8367006838144548,
          "raw_plus_scalar_response": 0.008479002955787934,
          "raw_minus_scalar_response": -0.008479002955788033,
          "raw_scalar_gap": 0.016958005911575966,
          "formula_scalar_gap": 0.016958005911575848,
          "scalar_gap_absolute_error": 1.1796119636642288e-16,
          "CC_gap_maximum_entrywise_error": 2.6645352591003757e-15
        },
        {
          "name": "zero_v_control",
          "v": [
            0.0,
            0.0,
            0.0
          ],
          "V": [
            [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.5,
              0.0,
              0.0
            ],
            [
              0.0,
              0.5,
              0.0,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.0,
              0.0,
              -0.5
            ],
            [
              0.0,
              0.0,
              0.0,
              -0.5,
              0.0
            ]
          ],
          "v_norm_2": 0.0,
          "V_norm_frobenius": 1.0,
          "minimum_M_eigenvalue": 1.0,
          "raw_plus_scalar_response": 2.943923360032078e-17,
          "raw_minus_scalar_response": 4.9065389333867966e-17,
          "raw_scalar_gap": -1.9626155733547187e-17,
          "formula_scalar_gap": 0.0,
          "scalar_gap_absolute_error": 1.9626155733547187e-17,
          "CC_gap_maximum_entrywise_error": 3.552713678800501e-15
        },
        {
          "name": "seed_20261013_0",
          "v": [
            0.03938112670595403,
            0.053081066176006414,
            -0.02305487525422816
          ],
          "V": [
            [
              0.2475700540005868,
              0.14670535321287387,
              -0.17771357166696453,
              -0.20477735144908954,
              -0.3473143351497729
            ],
            [
              0.14670535321287387,
              0.24815548145779381,
              -0.1046904444943532,
              -0.01561441042609073,
              0.17244828273148724
            ],
            [
              -0.17771357166696453,
              -0.1046904444943532,
              0.25871598087611264,
              0.15944768090656986,
              -0.10132514401769156
            ],
            [
              -0.20477735144908954,
              -0.01561441042609073,
              0.15944768090656986,
              0.25485734232846047,
              0.08019808639128637
            ],
            [
              -0.3473143351497729,
              0.17244828273148724,
              -0.10132514401769156,
              0.08019808639128637,
              -0.38442392106548917
            ]
          ],
          "v_norm_2": 0.06999999999999999,
          "V_norm_frobenius": 1.0,
          "minimum_M_eigenvalue": 0.9769451247457719,
          "raw_plus_scalar_response": -2.4907694281329635,
          "raw_minus_scalar_response": -2.4913443766574406,
          "raw_scalar_gap": 0.0005749485244775975,
          "formula_scalar_gap": 0.0005749485244778542,
          "scalar_gap_absolute_error": 2.5673907444456745e-16,
          "CC_gap_maximum_entrywise_error": 8.881784197001252e-16
        },
        {
          "name": "seed_20261013_1",
          "v": [
            -0.05413441928630783,
            -0.00180562859872232,
            -0.12909765433150866
          ],
          "V": [
            [
              0.07081055112083232,
              0.003969143674752392,
              0.12219988124975255,
              0.07060203445611224,
              0.13358012966195376
            ],
            [
              0.003969143674752392,
              0.15234737398243095,
              -0.08161313141677538,
              0.3395763499118191,
              0.3193164078316687
            ],
            [
              0.12219988124975255,
              -0.08161313141677538,
              0.27830938087855384,
              0.2782998781913728,
              -0.15661157265602688
            ],
            [
              0.07060203445611224,
              0.3395763499118191,
              0.2782998781913728,
              0.041440827535951935,
              -0.28549768113859053
            ],
            [
              0.13358012966195376,
              0.3193164078316687,
              -0.15661157265602688,
              -0.28549768113859053,
              0.04694208653904705
            ]
          ],
          "v_norm_2": 0.13999999999999999,
          "V_norm_frobenius": 1.0,
          "minimum_M_eigenvalue": 0.8709023456684913,
          "raw_plus_scalar_response": -3.38211868845396,
          "raw_minus_scalar_response": -3.380851006979003,
          "raw_scalar_gap": -0.0012676814749564978,
          "formula_scalar_gap": -0.0012676814749568886,
          "scalar_gap_absolute_error": 3.907464629637758e-16,
          "CC_gap_maximum_entrywise_error": 1.7763568394002505e-15
        },
        {
          "name": "seed_20261013_2",
          "v": [
            0.10638894997261612,
            -0.08835553565062701,
            0.13028695500169987
          ],
          "V": [
            [
              0.04254487561374804,
              -0.024516198716371902,
              0.11705400804813258,
              -0.04371301130369049,
              -0.17340214034841897
            ],
            [
              -0.024516198716371902,
              0.3987556483825235,
              0.21093731945215505,
              -0.014803489035547844,
              -0.28899508405141955
            ],
            [
              0.11705400804813258,
              0.21093731945215505,
              0.25849908623555395,
              0.07936341015531767,
              -0.13901502594744997
            ],
            [
              -0.04371301130369049,
              -0.014803489035547844,
              0.07936341015531767,
              -0.15564624543269345,
              -0.2703196903179897
            ],
            [
              -0.17340214034841897,
              -0.28899508405141955,
              -0.13901502594744997,
              -0.2703196903179897,
              0.4491281225226181
            ]
          ],
          "v_norm_2": 0.19000000000000003,
          "V_norm_frobenius": 0.9999999999999999,
          "minimum_M_eigenvalue": 0.911644464349373,
          "raw_plus_scalar_response": -6.215901561311796,
          "raw_minus_scalar_response": -6.222788132160728,
          "raw_scalar_gap": 0.006886570848932235,
          "formula_scalar_gap": 0.006886570848933552,
          "scalar_gap_absolute_error": 1.3166551182663966e-15,
          "CC_gap_maximum_entrywise_error": 3.552713678800501e-15
        }
      ]
    },
    {
      "epsilon": 0.06923076923076923,
      "alpha_against_positive_beta_star_law": 0.25,
      "plus_probability_minimum": 4.7629934461210164e-07,
      "minus_probability_minimum": 4.7629934461210164e-07,
      "plus_mass_residual": 4.440892098500626e-16,
      "minus_mass_residual": 4.440892098500626e-16,
      "maximum_raw_vs_formula_error": 7.105427357601002e-15,
      "cases": [
        {
          "name": "maximizer",
          "v": [
            0.08164965809277261,
            -0.16329931618554522,
            0.08164965809277261
          ],
          "V": [
            [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.5,
              0.0,
              0.0
            ],
            [
              0.0,
              0.5,
              0.0,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.0,
              0.0,
              -0.5
            ],
            [
              0.0,
              0.0,
              0.0,
              -0.5,
              0.0
            ]
          ],
          "v_norm_2": 0.2,
          "V_norm_frobenius": 1.0,
          "minimum_M_eigenvalue": 0.8367006838144548,
          "raw_plus_scalar_response": 0.016958005911575733,
          "raw_minus_scalar_response": -0.016958005911575987,
          "raw_scalar_gap": 0.03391601182315172,
          "formula_scalar_gap": 0.033916011823151695,
          "scalar_gap_absolute_error": 2.7755575615628914e-17,
          "CC_gap_maximum_entrywise_error": 7.105427357601002e-15
        },
        {
          "name": "zero_v_control",
          "v": [
            0.0,
            0.0,
            0.0
          ],
          "V": [
            [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.5,
              0.0,
              0.0
            ],
            [
              0.0,
              0.5,
              0.0,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.0,
              0.0,
              -0.5
            ],
            [
              0.0,
              0.0,
              0.0,
              -0.5,
              0.0
            ]
          ],
          "v_norm_2": 0.0,
          "V_norm_frobenius": 1.0,
          "minimum_M_eigenvalue": 1.0,
          "raw_plus_scalar_response": 3.925231146709437e-17,
          "raw_minus_scalar_response": 1.1775693440128312e-16,
          "raw_scalar_gap": -7.850462293418875e-17,
          "formula_scalar_gap": 0.0,
          "scalar_gap_absolute_error": 7.850462293418875e-17,
          "CC_gap_maximum_entrywise_error": 2.6645352591003757e-15
        },
        {
          "name": "seed_20261013_0",
          "v": [
            0.03938112670595403,
            0.053081066176006414,
            -0.02305487525422816
          ],
          "V": [
            [
              0.2475700540005868,
              0.14670535321287387,
              -0.17771357166696453,
              -0.20477735144908954,
              -0.3473143351497729
            ],
            [
              0.14670535321287387,
              0.24815548145779381,
              -0.1046904444943532,
              -0.01561441042609073,
              0.17244828273148724
            ],
            [
              -0.17771357166696453,
              -0.1046904444943532,
              0.25871598087611264,
              0.15944768090656986,
              -0.10132514401769156
            ],
            [
              -0.20477735144908954,
              -0.01561441042609073,
              0.15944768090656986,
              0.25485734232846047,
              0.08019808639128637
            ],
            [
              -0.3473143351497729,
              0.17244828273148724,
              -0.10132514401769156,
              0.08019808639128637,
              -0.38442392106548917
            ]
          ],
          "v_norm_2": 0.06999999999999999,
          "V_norm_frobenius": 1.0,
          "minimum_M_eigenvalue": 0.9769451247457719,
          "raw_plus_scalar_response": -2.489575319942636,
          "raw_minus_scalar_response": -2.490725216991591,
          "raw_scalar_gap": 0.0011498970489540162,
          "formula_scalar_gap": 0.0011498970489557084,
          "scalar_gap_absolute_error": 1.6922227508153753e-15,
          "CC_gap_maximum_entrywise_error": 3.552713678800501e-15
        },
        {
          "name": "seed_20261013_1",
          "v": [
            -0.05413441928630783,
            -0.00180562859872232,
            -0.12909765433150866
          ],
          "V": [
            [
              0.07081055112083232,
              0.003969143674752392,
              0.12219988124975255,
              0.07060203445611224,
              0.13358012966195376
            ],
            [
              0.003969143674752392,
              0.15234737398243095,
              -0.08161313141677538,
              0.3395763499118191,
              0.3193164078316687
            ],
            [
              0.12219988124975255,
              -0.08161313141677538,
              0.27830938087855384,
              0.2782998781913728,
              -0.15661157265602688
            ],
            [
              0.07060203445611224,
              0.3395763499118191,
              0.2782998781913728,
              0.041440827535951935,
              -0.28549768113859053
            ],
            [
              0.13358012966195376,
              0.3193164078316687,
              -0.15661157265602688,
              -0.28549768113859053,
              0.04694208653904705
            ]
          ],
          "v_norm_2": 0.13999999999999999,
          "V_norm_frobenius": 1.0,
          "minimum_M_eigenvalue": 0.8709023456684913,
          "raw_plus_scalar_response": -3.383779532177078,
          "raw_minus_scalar_response": -3.381244169227166,
          "raw_scalar_gap": -0.0025353629499120546,
          "formula_scalar_gap": -0.002535362949913777,
          "scalar_gap_absolute_error": 1.7225804116449694e-15,
          "CC_gap_maximum_entrywise_error": 5.329070518200751e-15
        },
        {
          "name": "seed_20261013_2",
          "v": [
            0.10638894997261612,
            -0.08835553565062701,
            0.13028695500169987
          ],
          "V": [
            [
              0.04254487561374804,
              -0.024516198716371902,
              0.11705400804813258,
              -0.04371301130369049,
              -0.17340214034841897
            ],
            [
              -0.024516198716371902,
              0.3987556483825235,
              0.21093731945215505,
              -0.014803489035547844,
              -0.28899508405141955
            ],
            [
              0.11705400804813258,
              0.21093731945215505,
              0.25849908623555395,
              0.07936341015531767,
              -0.13901502594744997
            ],
            [
              -0.04371301130369049,
              -0.014803489035547844,
              0.07936341015531767,
              -0.15564624543269345,
              -0.2703196903179897
            ],
            [
              -0.17340214034841897,
              -0.28899508405141955,
              -0.13901502594744997,
              -0.2703196903179897,
              0.4491281225226181
            ]
          ],
          "v_norm_2": 0.19000000000000003,
          "V_norm_frobenius": 0.9999999999999999,
          "minimum_M_eigenvalue": 0.911644464349373,
          "raw_plus_scalar_response": -6.213349598690587,
          "raw_minus_scalar_response": -6.227122740388458,
          "raw_scalar_gap": 0.01377314169787148,
          "formula_scalar_gap": 0.013773141697867104,
          "scalar_gap_absolute_error": 4.376707329889484e-15,
          "CC_gap_maximum_entrywise_error": 5.329070518200751e-15
        }
      ]
    },
    {
      "epsilon": 0.13846153846153847,
      "alpha_against_positive_beta_star_law": 0.5,
      "plus_probability_minimum": 3.5722450845907625e-07,
      "minus_probability_minimum": 3.5722450845907625e-07,
      "plus_mass_residual": 2.220446049250313e-16,
      "minus_mass_residual": 2.220446049250313e-16,
      "maximum_raw_vs_formula_error": 4.440892098500626e-15,
      "cases": [
        {
          "name": "maximizer",
          "v": [
            0.08164965809277261,
            -0.16329931618554522,
            0.08164965809277261
          ],
          "V": [
            [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.5,
              0.0,
              0.0
            ],
            [
              0.0,
              0.5,
              0.0,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.0,
              0.0,
              -0.5
            ],
            [
              0.0,
              0.0,
              0.0,
              -0.5,
              0.0
            ]
          ],
          "v_norm_2": 0.2,
          "V_norm_frobenius": 1.0,
          "minimum_M_eigenvalue": 0.8367006838144548,
          "raw_plus_scalar_response": 0.03391601182315151,
          "raw_minus_scalar_response": -0.03391601182315186,
          "raw_scalar_gap": 0.06783202364630336,
          "formula_scalar_gap": 0.06783202364630339,
          "scalar_gap_absolute_error": 2.7755575615628914e-17,
          "CC_gap_maximum_entrywise_error": 2.6645352591003757e-15
        },
        {
          "name": "zero_v_control",
          "v": [
            0.0,
            0.0,
            0.0
          ],
          "V": [
            [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.5,
              0.0,
              0.0
            ],
            [
              0.0,
              0.5,
              0.0,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.0,
              0.0,
              -0.5
            ],
            [
              0.0,
              0.0,
              0.0,
              -0.5,
              0.0
            ]
          ],
          "v_norm_2": 0.0,
          "V_norm_frobenius": 1.0,
          "minimum_M_eigenvalue": 1.0,
          "raw_plus_scalar_response": 7.850462293418875e-17,
          "raw_minus_scalar_response": 1.1775693440128312e-16,
          "raw_scalar_gap": -3.925231146709437e-17,
          "formula_scalar_gap": 0.0,
          "scalar_gap_absolute_error": 3.925231146709437e-17,
          "CC_gap_maximum_entrywise_error": 3.552713678800501e-15
        },
        {
          "name": "seed_20261013_0",
          "v": [
            0.03938112670595403,
            0.053081066176006414,
            -0.02305487525422816
          ],
          "V": [
            [
              0.2475700540005868,
              0.14670535321287387,
              -0.17771357166696453,
              -0.20477735144908954,
              -0.3473143351497729
            ],
            [
              0.14670535321287387,
              0.24815548145779381,
              -0.1046904444943532,
              -0.01561441042609073,
              0.17244828273148724
            ],
            [
              -0.17771357166696453,
              -0.1046904444943532,
              0.25871598087611264,
              0.15944768090656986,
              -0.10132514401769156
            ],
            [
              -0.20477735144908954,
              -0.01561441042609073,
              0.15944768090656986,
              0.25485734232846047,
              0.08019808639128637
            ],
            [
              -0.3473143351497729,
              0.17244828273148724,
              -0.10132514401769156,
              0.08019808639128637,
              -0.38442392106548917
            ]
          ],
          "v_norm_2": 0.06999999999999999,
          "V_norm_frobenius": 1.0,
          "minimum_M_eigenvalue": 0.9769451247457719,
          "raw_plus_scalar_response": -2.4871871035619635,
          "raw_minus_scalar_response": -2.4894868976598756,
          "raw_scalar_gap": 0.002299794097912217,
          "formula_scalar_gap": 0.002299794097911417,
          "scalar_gap_absolute_error": 8.001412032943023e-16,
          "CC_gap_maximum_entrywise_error": 4.440892098500626e-15
        },
        {
          "name": "seed_20261013_1",
          "v": [
            -0.05413441928630783,
            -0.00180562859872232,
            -0.12909765433150866
          ],
          "V": [
            [
              0.07081055112083232,
              0.003969143674752392,
              0.12219988124975255,
              0.07060203445611224,
              0.13358012966195376
            ],
            [
              0.003969143674752392,
              0.15234737398243095,
              -0.08161313141677538,
              0.3395763499118191,
              0.3193164078316687
            ],
            [
              0.12219988124975255,
              -0.08161313141677538,
              0.27830938087855384,
              0.2782998781913728,
              -0.15661157265602688
            ],
            [
              0.07060203445611224,
              0.3395763499118191,
              0.2782998781913728,
              0.041440827535951935,
              -0.28549768113859053
            ],
            [
              0.13358012966195376,
              0.3193164078316687,
              -0.15661157265602688,
              -0.28549768113859053,
              0.04694208653904705
            ]
          ],
          "v_norm_2": 0.13999999999999999,
          "V_norm_frobenius": 1.0,
          "minimum_M_eigenvalue": 0.8709023456684913,
          "raw_plus_scalar_response": -3.38710121962331,
          "raw_minus_scalar_response": -3.382030493723483,
          "raw_scalar_gap": -0.005070725899827799,
          "formula_scalar_gap": -0.005070725899827554,
          "scalar_gap_absolute_error": 2.445960101127298e-16,
          "CC_gap_maximum_entrywise_error": 3.552713678800501e-15
        },
        {
          "name": "seed_20261013_2",
          "v": [
            0.10638894997261612,
            -0.08835553565062701,
            0.13028695500169987
          ],
          "V": [
            [
              0.04254487561374804,
              -0.024516198716371902,
              0.11705400804813258,
              -0.04371301130369049,
              -0.17340214034841897
            ],
            [
              -0.024516198716371902,
              0.3987556483825235,
              0.21093731945215505,
              -0.014803489035547844,
              -0.28899508405141955
            ],
            [
              0.11705400804813258,
              0.21093731945215505,
              0.25849908623555395,
              0.07936341015531767,
              -0.13901502594744997
            ],
            [
              -0.04371301130369049,
              -0.014803489035547844,
              0.07936341015531767,
              -0.15564624543269345,
              -0.2703196903179897
            ],
            [
              -0.17340214034841897,
              -0.28899508405141955,
              -0.13901502594744997,
              -0.2703196903179897,
              0.4491281225226181
            ]
          ],
          "v_norm_2": 0.19000000000000003,
          "V_norm_frobenius": 0.9999999999999999,
          "minimum_M_eigenvalue": 0.911644464349373,
          "raw_plus_scalar_response": -6.208245673448136,
          "raw_minus_scalar_response": -6.235791956843871,
          "raw_scalar_gap": 0.027546283395735435,
          "formula_scalar_gap": 0.027546283395734207,
          "scalar_gap_absolute_error": 1.2281842209915794e-15,
          "CC_gap_maximum_entrywise_error": 3.552713678800501e-15
        }
      ]
    }
  ],
  "linearity_in_epsilon": {
    "maximum_deviation_from_first_gap_over_epsilon": 1.6001089342410069e-13,
    "cases": [
      {
        "case": "maximizer",
        "gap_over_epsilon": [
          0.48989794855663227,
          0.489897948556639,
          0.489897948556636,
          0.4898979485566354
        ],
        "maximum_deviation_from_first": 6.716849298982197e-15
      },
      {
        "case": "zero_v_control",
        "gap_over_epsilon": [
          -3.118378077663608e-15,
          -5.6697783230247425e-16,
          -1.1339556646049485e-15,
          -2.8348891615123712e-16
        ],
        "maximum_deviation_from_first": 2.834889161512371e-15
      },
      {
        "case": "seed_20261013_0",
        "gap_over_epsilon": [
          0.01660962404060691,
          0.016609624040463927,
          0.0166096240404469,
          0.01660962404047712
        ],
        "maximum_deviation_from_first": 1.6001089342410069e-13
      },
      {
        "case": "seed_20261013_1",
        "gap_over_epsilon": [
          -0.03662190927654577,
          -0.03662190927652105,
          -0.03662190927650745,
          -0.0366219092765341
        ],
        "maximum_deviation_from_first": 3.8316572137375715e-14
      },
      {
        "case": "seed_20261013_2",
        "gap_over_epsilon": [
          0.19894538008027915,
          0.19894538008026455,
          0.1989453800803658,
          0.19894538008031146
        ],
        "maximum_deviation_from_first": 8.665290707199347e-14
      }
    ]
  },
  "optimizer": {
    "v": [
      0.08164965809277261,
      -0.16329931618554522,
      0.08164965809277261
    ],
    "V": [
      [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        0.0,
        0.5,
        0.0,
        0.0
      ],
      [
        0.0,
        0.5,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        0.0,
        0.0,
        0.0,
        -0.5
      ],
      [
        0.0,
        0.0,
        0.0,
        -0.5,
        0.0
      ]
    ],
    "theoretical_signal_prefactor": 0.4898979485566356,
    "maximum_raw_signal_minus_bound_error": 1.1796119636642288e-16,
    "minimum_maximizer_M_eigenvalue": 0.8367006838144548,
    "SPD": true
  },
  "same_input_gradient_difference_score": {
    "definition": "Z(x)=<V,A(x)_C><diag(v) direct-sum 0,A(x)>, with A(x)=(xx^T-I)/sqrt(2)",
    "provenance": "E_s Z is the normalized projected initial-gradient difference between W(v) and W(0); label terms cancel exactly.",
    "maximizing_v_and_V": {
      "v": [
        0.08164965809277261,
        -0.16329931618554522,
        0.08164965809277261
      ],
      "V": [
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.5,
          0.0,
          0.0
        ],
        [
          0.0,
          0.5,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          -0.5
        ],
        [
          0.0,
          0.0,
          0.0,
          -0.5,
          0.0
        ]
      ]
    },
    "GH3_product_baseline_second_moment": 0.03999999999999995,
    "expected_disjoint_block_baseline_second_moment": 0.04000000000000001,
    "baseline_second_moment_absolute_error": 5.551115123125783e-17,
    "epsilon_records": [
      {
        "epsilon": 0.01730769230769231,
        "plus": {
          "mean": 0.004239501477893961,
          "second_moment": 0.04159349401346312,
          "variance": 0.041575520640682054
        },
        "minus": {
          "mean": -0.004239501477893961,
          "second_moment": 0.04159349401346313,
          "variance": 0.04157552064068206
        },
        "cross_arm_mean_gap": 0.008479002955787922,
        "formula_cross_arm_mean_gap": 0.008479002955787924,
        "cross_arm_gap_absolute_error": 1.734723475976807e-18,
        "plus_mean_minus_raw_projected_gradient_increment": -1.734723475976807e-18,
        "minus_mean_minus_raw_projected_gradient_increment": 8.673617379884035e-19,
        "maximum_score_identity_error": 1.734723475976807e-18,
        "GH3_product_baseline_second_moment": 0.03999999999999995
      },
      {
        "epsilon": 0.03461538461538462,
        "plus": {
          "mean": 0.00847900295578792,
          "second_moment": 0.04318698802692629,
          "variance": 0.04311509453580203
        },
        "minus": {
          "mean": -0.00847900295578792,
          "second_moment": 0.04318698802692629,
          "variance": 0.04311509453580203
        },
        "cross_arm_mean_gap": 0.01695800591157584,
        "formula_cross_arm_mean_gap": 0.016958005911575848,
        "cross_arm_gap_absolute_error": 6.938893903907228e-18,
        "plus_mean_minus_raw_projected_gradient_increment": 0.0,
        "minus_mean_minus_raw_projected_gradient_increment": 0.0,
        "maximum_score_identity_error": 6.938893903907228e-18,
        "GH3_product_baseline_second_moment": 0.03999999999999995
      },
      {
        "epsilon": 0.06923076923076923,
        "plus": {
          "mean": 0.01695800591157584,
          "second_moment": 0.04637397605385262,
          "variance": 0.04608640208935558
        },
        "minus": {
          "mean": -0.01695800591157584,
          "second_moment": 0.04637397605385262,
          "variance": 0.04608640208935558
        },
        "cross_arm_mean_gap": 0.03391601182315168,
        "formula_cross_arm_mean_gap": 0.033916011823151695,
        "cross_arm_gap_absolute_error": 1.3877787807814457e-17,
        "plus_mean_minus_raw_projected_gradient_increment": -3.469446951953614e-18,
        "minus_mean_minus_raw_projected_gradient_increment": 3.469446951953614e-18,
        "maximum_score_identity_error": 1.3877787807814457e-17,
        "GH3_product_baseline_second_moment": 0.03999999999999995
      },
      {
        "epsilon": 0.13846153846153847,
        "plus": {
          "mean": 0.03391601182315168,
          "second_moment": 0.052747952107705276,
          "variance": 0.051597656249717114
        },
        "minus": {
          "mean": -0.03391601182315168,
          "second_moment": 0.052747952107705276,
          "variance": 0.051597656249717114
        },
        "cross_arm_mean_gap": 0.06783202364630336,
        "formula_cross_arm_mean_gap": 0.06783202364630339,
        "cross_arm_gap_absolute_error": 2.7755575615628914e-17,
        "plus_mean_minus_raw_projected_gradient_increment": 0.0,
        "minus_mean_minus_raw_projected_gradient_increment": 0.0,
        "maximum_score_identity_error": 2.7755575615628914e-17,
        "GH3_product_baseline_second_moment": 0.03999999999999995
      }
    ]
  },
  "tolerance": 1e-11
}


==> anc/neural_information_sculpting_v12/geometry_response_extension/results/smooth_realization_check.json <==
{
  "status": "PASS",
  "scope": "termwise degree-0-through-4 smooth-law moment realization; this is a quadrature validation",
  "bump": "rho0(x)=exp[-1/(1-(x/3)^2)] for |x|<3, and 0 otherwise",
  "dimension": 8,
  "moment_computation": {
    "mpmath_decimal_precision": 80,
    "scipy_quad": {
      "epsabs": 2e-13,
      "epsrel": 2e-13,
      "limit": 400
    },
    "moments_mpmath": [
      0.3215433253437749,
      0.0,
      0.22671162600389605,
      0.0,
      0.4279122765556558,
      0.0,
      1.2001129350297504
    ],
    "moments_scipy": [
      0.3215433253437749,
      0.0,
      0.2267116260038961,
      0.0,
      0.4279122765556559,
      0.0,
      1.2001129350297504
    ],
    "scipy_reported_absolute_errors": [
      3.689552594033655e-15,
      2.3697712957061875e-15,
      4.50875289203025e-15,
      3.233489548338317e-15,
      3.234795280933032e-14,
      7.678454408304892e-15,
      1.8630150097481295e-13
    ],
    "mpmath_vs_scipy_absolute_differences": [
      3.167605127368833e-17,
      0.0,
      4.1361896946241e-17,
      0.0,
      1.152265197671089e-16,
      0.0,
      1.2400124962613367e-17
    ],
    "maximum_mpmath_vs_scipy_moment_difference": 1.152265197671089e-16,
    "maximum_scipy_reported_absolute_error": 1.8630150097481295e-13,
    "quadrature_resolution_scale": 1.8630150097481295e-13
  },
  "normalization": {
    "v_mpmath": 0.8336791104374586,
    "Z_mpmath": 5.680474002949316e-05,
    "v_scipy": 0.8336791104374587,
    "Z_scipy": 5.680474002949322e-05,
    "Rpsi_upper_bound": 20524981.23980819,
    "legal_epsilon": 2.4360558197746377e-08,
    "epsilon_times_Rpsi": 0.5,
    "density_ratio_lower_bound": 0.5
  },
  "tilt": "psi_s=chi/(Z v)*(sum_i ell_i x_i^2)*sum_{j<k:B_jk!=0} B_jk x_j*x_k",
  "expected_change": "zero for every degree <=4 monomial except x_Ai^2*x_Cj*x_Ck, whose change is ell_i*B_jk",
  "arms": [
    {
      "arm": "plus",
      "tested_monomials_total": 495,
      "tested_monomials_by_degree": {
        "0": {
          "tested_monomials": 1,
          "targeted_nonzero_entries": 0,
          "maximum_mpmath_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_scipy_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_mpmath_scipy_difference": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          }
        },
        "1": {
          "tested_monomials": 8,
          "targeted_nonzero_entries": 0,
          "maximum_mpmath_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_scipy_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_mpmath_scipy_difference": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          }
        },
        "2": {
          "tested_monomials": 36,
          "targeted_nonzero_entries": 0,
          "maximum_mpmath_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              2
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_scipy_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              2
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_mpmath_scipy_difference": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              2
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          }
        },
        "3": {
          "tested_monomials": 120,
          "targeted_nonzero_entries": 0,
          "maximum_mpmath_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              3
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_scipy_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              3
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_mpmath_scipy_difference": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              3
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          }
        },
        "4": {
          "tested_monomials": 330,
          "targeted_nonzero_entries": 18,
          "maximum_mpmath_residual": {
            "exponent": [
              0,
              2,
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "expected_change": -1.0,
            "mpmath_change": -1.0,
            "scipy_change": -1.0,
            "mpmath_absolute_residual": 2.1084395886461046e-81,
            "scipy_absolute_residual": 2.1084395886461046e-81,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": true
          },
          "maximum_scipy_residual": {
            "exponent": [
              0,
              2,
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "expected_change": -1.0,
            "mpmath_change": -1.0,
            "scipy_change": -1.0,
            "mpmath_absolute_residual": 2.1084395886461046e-81,
            "scipy_absolute_residual": 2.1084395886461046e-81,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": true
          },
          "maximum_mpmath_scipy_difference": {
            "exponent": [
              0,
              2,
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "expected_change": -1.0,
            "mpmath_change": -1.0,
            "scipy_change": -1.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 2.1084395886461046e-81,
            "mpmath_scipy_absolute_difference": 2.1084395886461046e-81,
            "is_targeted_fourth_entry": true
          }
        }
      },
      "targeted_nonzero_fourth_entries": 18,
      "maximum_mpmath_residual": {
        "exponent": [
          0,
          2,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        "expected_change": -1.0,
        "mpmath_change": -1.0,
        "scipy_change": -1.0,
        "mpmath_absolute_residual": 2.1084395886461046e-81,
        "scipy_absolute_residual": 2.1084395886461046e-81,
        "mpmath_scipy_absolute_difference": 0.0,
        "is_targeted_fourth_entry": true
      },
      "maximum_scipy_residual": {
        "exponent": [
          0,
          2,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        "expected_change": -1.0,
        "mpmath_change": -1.0,
        "scipy_change": -1.0,
        "mpmath_absolute_residual": 2.1084395886461046e-81,
        "scipy_absolute_residual": 2.1084395886461046e-81,
        "mpmath_scipy_absolute_difference": 0.0,
        "is_targeted_fourth_entry": true
      },
      "maximum_mpmath_scipy_difference": {
        "exponent": [
          0,
          2,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        "expected_change": -1.0,
        "mpmath_change": -1.0,
        "scipy_change": -1.0,
        "mpmath_absolute_residual": 0.0,
        "scipy_absolute_residual": 2.1084395886461046e-81,
        "mpmath_scipy_absolute_difference": 2.1084395886461046e-81,
        "is_targeted_fourth_entry": true
      },
      "maximum_vanishing_change_mpmath": {
        "exponent": [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        "expected_change": 0.0,
        "mpmath_change": 0.0,
        "scipy_change": 0.0,
        "mpmath_absolute_residual": 0.0,
        "scipy_absolute_residual": 0.0,
        "mpmath_scipy_absolute_difference": 0.0,
        "is_targeted_fourth_entry": false
      },
      "maximum_vanishing_change_scipy": {
        "exponent": [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        "expected_change": 0.0,
        "mpmath_change": 0.0,
        "scipy_change": 0.0,
        "mpmath_absolute_residual": 0.0,
        "scipy_absolute_residual": 0.0,
        "mpmath_scipy_absolute_difference": 0.0,
        "is_targeted_fourth_entry": false
      },
      "maximum_targeted_residual_mpmath": {
        "exponent": [
          0,
          2,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        "expected_change": -1.0,
        "mpmath_change": -1.0,
        "scipy_change": -1.0,
        "mpmath_absolute_residual": 2.1084395886461046e-81,
        "scipy_absolute_residual": 2.1084395886461046e-81,
        "mpmath_scipy_absolute_difference": 0.0,
        "is_targeted_fourth_entry": true
      },
      "maximum_targeted_residual_scipy": {
        "exponent": [
          0,
          2,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        "expected_change": -1.0,
        "mpmath_change": -1.0,
        "scipy_change": -1.0,
        "mpmath_absolute_residual": 2.1084395886461046e-81,
        "scipy_absolute_residual": 2.1084395886461046e-81,
        "mpmath_scipy_absolute_difference": 0.0,
        "is_targeted_fourth_entry": true
      }
    },
    {
      "arm": "minus",
      "tested_monomials_total": 495,
      "tested_monomials_by_degree": {
        "0": {
          "tested_monomials": 1,
          "targeted_nonzero_entries": 0,
          "maximum_mpmath_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_scipy_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_mpmath_scipy_difference": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          }
        },
        "1": {
          "tested_monomials": 8,
          "targeted_nonzero_entries": 0,
          "maximum_mpmath_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_scipy_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_mpmath_scipy_difference": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          }
        },
        "2": {
          "tested_monomials": 36,
          "targeted_nonzero_entries": 0,
          "maximum_mpmath_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              2
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_scipy_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              2
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_mpmath_scipy_difference": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              2
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          }
        },
        "3": {
          "tested_monomials": 120,
          "targeted_nonzero_entries": 0,
          "maximum_mpmath_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              3
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_scipy_residual": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              3
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          },
          "maximum_mpmath_scipy_difference": {
            "exponent": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              3
            ],
            "expected_change": 0.0,
            "mpmath_change": 0.0,
            "scipy_change": 0.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 0.0,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": false
          }
        },
        "4": {
          "tested_monomials": 330,
          "targeted_nonzero_entries": 18,
          "maximum_mpmath_residual": {
            "exponent": [
              0,
              2,
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "expected_change": 1.0,
            "mpmath_change": 1.0,
            "scipy_change": 1.0,
            "mpmath_absolute_residual": 2.1084395886461046e-81,
            "scipy_absolute_residual": 2.1084395886461046e-81,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": true
          },
          "maximum_scipy_residual": {
            "exponent": [
              0,
              2,
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "expected_change": 1.0,
            "mpmath_change": 1.0,
            "scipy_change": 1.0,
            "mpmath_absolute_residual": 2.1084395886461046e-81,
            "scipy_absolute_residual": 2.1084395886461046e-81,
            "mpmath_scipy_absolute_difference": 0.0,
            "is_targeted_fourth_entry": true
          },
          "maximum_mpmath_scipy_difference": {
            "exponent": [
              0,
              2,
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "expected_change": -1.0,
            "mpmath_change": -1.0,
            "scipy_change": -1.0,
            "mpmath_absolute_residual": 0.0,
            "scipy_absolute_residual": 2.1084395886461046e-81,
            "mpmath_scipy_absolute_difference": 2.1084395886461046e-81,
            "is_targeted_fourth_entry": true
          }
        }
      },
      "targeted_nonzero_fourth_entries": 18,
      "maximum_mpmath_residual": {
        "exponent": [
          0,
          2,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        "expected_change": 1.0,
        "mpmath_change": 1.0,
        "scipy_change": 1.0,
        "mpmath_absolute_residual": 2.1084395886461046e-81,
        "scipy_absolute_residual": 2.1084395886461046e-81,
        "mpmath_scipy_absolute_difference": 0.0,
        "is_targeted_fourth_entry": true
      },
      "maximum_scipy_residual": {
        "exponent": [
          0,
          2,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        "expected_change": 1.0,
        "mpmath_change": 1.0,
        "scipy_change": 1.0,
        "mpmath_absolute_residual": 2.1084395886461046e-81,
        "scipy_absolute_residual": 2.1084395886461046e-81,
        "mpmath_scipy_absolute_difference": 0.0,
        "is_targeted_fourth_entry": true
      },
      "maximum_mpmath_scipy_difference": {
        "exponent": [
          0,
          2,
          0,
          1,
          0,
          1,
          0,
          0
        ],
        "expected_change": -1.0,
        "mpmath_change": -1.0,
        "scipy_change": -1.0,
        "mpmath_absolute_residual": 0.0,
        "scipy_absolute_residual": 2.1084395886461046e-81,
        "mpmath_scipy_absolute_difference": 2.1084395886461046e-81,
        "is_targeted_fourth_entry": true
      },
      "maximum_vanishing_change_mpmath": {
        "exponent": [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        "expected_change": 0.0,
        "mpmath_change": 0.0,
        "scipy_change": 0.0,
        "mpmath_absolute_residual": 0.0,
        "scipy_absolute_residual": 0.0,
        "mpmath_scipy_absolute_difference": 0.0,
        "is_targeted_fourth_entry": false
      },
      "maximum_vanishing_change_scipy": {
        "exponent": [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        "expected_change": 0.0,
        "mpmath_change": 0.0,
        "scipy_change": 0.0,
        "mpmath_absolute_residual": 0.0,
        "scipy_absolute_residual": 0.0,
        "mpmath_scipy_absolute_difference": 0.0,
        "is_targeted_fourth_entry": false
      },
      "maximum_targeted_residual_mpmath": {
        "exponent": [
          0,
          2,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        "expected_change": 1.0,
        "mpmath_change": 1.0,
        "scipy_change": 1.0,
        "mpmath_absolute_residual": 2.1084395886461046e-81,
        "scipy_absolute_residual": 2.1084395886461046e-81,
        "mpmath_scipy_absolute_difference": 0.0,
        "is_targeted_fourth_entry": true
      },
      "maximum_targeted_residual_scipy": {
        "exponent": [
          0,
          2,
          0,
          0,
          1,
          1,
          0,
          0
        ],
        "expected_change": 1.0,
        "mpmath_change": 1.0,
        "scipy_change": 1.0,
        "mpmath_absolute_residual": 2.1084395886461046e-81,
        "scipy_absolute_residual": 2.1084395886461046e-81,
        "mpmath_scipy_absolute_difference": 0.0,
        "is_targeted_fourth_entry": true
      }
    }
  ],
  "maximum_mpmath_residual": 2.1084395886461046e-81,
  "maximum_scipy_residual": 2.1084395886461046e-81,
  "maximum_mpmath_scipy_difference": 2.1084395886461046e-81,
  "termwise_residual_interpretation": "The tiny termwise residuals are conditional algebraic cancellations after each method uses its own m, v, and Z. The independent numerical resolution is recorded by the moment comparison and scipy reported quadrature errors; no stronger quadrature accuracy is claimed.",
  "term_tolerance": 1e-11
}


==> anc/neural_information_sculpting_v12/geometry_response_extension/results/teacher_grid.json <==
{
  "protocol": "protocols/research_protocol.md",
  "cells": [
    {
      "a": 0.1,
      "delta": 1.0,
      "b": 0.1,
      "step": 0.1,
      "teacher": [
        1.1,
        2.1,
        3.1,
        1.1,
        1.2000000000000002,
        1.3,
        1.4000000000000001,
        1.5
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 4.2908737634848523e-07,
        "absolute_time": 0.5060972950021445,
        "gap_over_initial_loss": 1.3886322859174277e-07,
        "max_relative_gap_eligible": 0.0002443684126833773,
        "relative_time": 0.6413718712491511,
        "relative_time_mean_loss": 0.0009811605719677353,
        "initial_loss": 3.0900000000000007
      },
      "own": {
        "max_absolute_gap": 1.7617022824573114e-07,
        "absolute_time": 0.3151245438966849,
        "gap_over_initial_loss": 5.7013018849751163e-08,
        "max_relative_gap_eligible": 0.0001448729235517033,
        "relative_time": 0.6413718712491511,
        "relative_time_mean_loss": 0.0006941952951578823,
        "initial_loss": 3.0900000000000007
      }
    },
    {
      "a": 0.1,
      "delta": 1.0,
      "b": 0.1,
      "step": 1.0,
      "teacher": [
        1.1,
        2.1,
        3.1,
        1.1,
        2.1,
        3.1,
        4.1,
        5.1
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 2.8143646162159808e-06,
        "absolute_time": 0.3663942989324877,
        "gap_over_initial_loss": 1.493824106271752e-07,
        "max_relative_gap_eligible": 0.0003695969129996617,
        "relative_time": 0.47443525570507217,
        "relative_time_mean_loss": 0.0036499392293019286,
        "initial_loss": 18.84
      },
      "own": {
        "max_absolute_gap": 8.712571500472943e-07,
        "absolute_time": 0.3993540775488549,
        "gap_over_initial_loss": 4.624507165856127e-08,
        "max_relative_gap_eligible": 0.0002040356217726211,
        "relative_time": 0.484762825638838,
        "relative_time_mean_loss": 0.0023702782756469714,
        "initial_loss": 18.84
      }
    },
    {
      "a": 0.1,
      "delta": 1.0,
      "b": 0.1,
      "step": 3.0,
      "teacher": [
        1.1,
        2.1,
        3.1,
        1.1,
        4.1,
        7.1,
        10.1,
        13.1
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 2.348161070316046e-06,
        "absolute_time": 0.28911645787145135,
        "gap_over_initial_loss": 1.667254381082112e-08,
        "max_relative_gap_eligible": 0.00011601242288564493,
        "relative_time": 0.3434722426291159,
        "relative_time_mean_loss": 0.01569473464532995,
        "initial_loss": 140.83999999999997
      },
      "own": {
        "max_absolute_gap": 6.403607861939914e-07,
        "absolute_time": 0.33615478052507586,
        "gap_over_initial_loss": 4.546725264086847e-09,
        "max_relative_gap_eligible": 4.157880662891541e-05,
        "relative_time": 0.33615478052507586,
        "relative_time_mean_loss": 0.01540113433050436,
        "initial_loss": 140.83999999999997
      }
    },
    {
      "a": 0.1,
      "delta": 1.0,
      "b": 0.5,
      "step": 0.1,
      "teacher": [
        1.1,
        2.1,
        3.1,
        1.5,
        1.6,
        1.7,
        1.8,
        1.9
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 4.438456184096412e-07,
        "absolute_time": 0.4447540306552784,
        "gap_over_initial_loss": 1.0851971110260177e-07,
        "max_relative_gap_eligible": 9.675427982878168e-05,
        "relative_time": 0.5759014069667033,
        "relative_time_mean_loss": 0.0022649055121989475,
        "initial_loss": 4.09
      },
      "own": {
        "max_absolute_gap": 1.63745079565826e-07,
        "absolute_time": 0.47443525570507217,
        "gap_over_initial_loss": 4.003547177648558e-08,
        "max_relative_gap_eligible": 4.924641950652306e-05,
        "relative_time": 0.5759014069667033,
        "relative_time_mean_loss": 0.001811861855726943,
        "initial_loss": 4.09
      }
    },
    {
      "a": 0.1,
      "delta": 1.0,
      "b": 0.5,
      "step": 1.0,
      "teacher": [
        1.1,
        2.1,
        3.1,
        1.5,
        2.5,
        3.5,
        4.5,
        5.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 2.4994594952990057e-06,
        "absolute_time": 0.3434722426291159,
        "gap_over_initial_loss": 1.0663223102811457e-07,
        "max_relative_gap_eligible": 0.00020619273023048056,
        "relative_time": 0.4447540306552784,
        "relative_time_mean_loss": 0.005928873386474872,
        "initial_loss": 23.44
      },
      "own": {
        "max_absolute_gap": 7.523549424865578e-07,
        "absolute_time": 0.3825193554179226,
        "gap_over_initial_loss": 3.209705386034803e-08,
        "max_relative_gap_eligible": 0.00010734394318303975,
        "relative_time": 0.45443549572281533,
        "relative_time_mean_loss": 0.004151928140501164,
        "initial_loss": 23.44
      }
    },
    {
      "a": 0.1,
      "delta": 1.0,
      "b": 0.5,
      "step": 3.0,
      "teacher": [
        1.1,
        2.1,
        3.1,
        1.5,
        4.5,
        7.5,
        10.5,
        13.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 2.05204680062826e-06,
        "absolute_time": 0.28295701189137873,
        "gap_over_initial_loss": 1.3373610535898462e-08,
        "max_relative_gap_eligible": 7.643452702629505e-05,
        "relative_time": 0.350948992224354,
        "relative_time_mean_loss": 0.01702445804220942,
        "initial_loss": 153.44
      },
      "own": {
        "max_absolute_gap": 5.597425559861202e-07,
        "absolute_time": 0.3289932123914894,
        "gap_over_initial_loss": 3.6479572209731506e-09,
        "max_relative_gap_eligible": 3.234671016696824e-05,
        "relative_time": 0.3434722426291159,
        "relative_time_mean_loss": 0.016750226376695265,
        "initial_loss": 153.44
      }
    },
    {
      "a": 0.1,
      "delta": 1.0,
      "b": 1.0,
      "step": 0.1,
      "teacher": [
        1.1,
        2.1,
        3.1,
        2.0,
        2.1,
        2.2,
        2.3,
        2.4
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 4.08922490299779e-07,
        "absolute_time": 0.3993540775488549,
        "gap_over_initial_loss": 6.325173863879026e-08,
        "max_relative_gap_eligible": 5.09049558400282e-05,
        "relative_time": 0.5171140884309058,
        "relative_time_mean_loss": 0.003557957388165302,
        "initial_loss": 6.465
      },
      "own": {
        "max_absolute_gap": 1.3987241746261925e-07,
        "absolute_time": 0.4260054790725606,
        "gap_over_initial_loss": 2.1635331394063303e-08,
        "max_relative_gap_eligible": 2.5410296443044038e-05,
        "relative_time": 0.5171140884309058,
        "relative_time_mean_loss": 0.00286487543134849,
        "initial_loss": 6.465
      }
    },
    {
      "a": 0.1,
      "delta": 1.0,
      "b": 1.0,
      "step": 1.0,
      "teacher": [
        1.1,
        2.1,
        3.1,
        2.0,
        3.0,
        4.0,
        5.0,
        6.0
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 2.069920659028557e-06,
        "absolute_time": 0.32198421700445706,
        "gap_over_initial_loss": 6.828041098560306e-08,
        "max_relative_gap_eligible": 0.00012049743890524117,
        "relative_time": 0.4169296977943833,
        "relative_time_mean_loss": 0.008377659562780925,
        "initial_loss": 30.315
      },
      "own": {
        "max_absolute_gap": 6.002136679339465e-07,
        "absolute_time": 0.35858849670214604,
        "gap_over_initial_loss": 1.9799230345833628e-08,
        "max_relative_gap_eligible": 6.316840198929316e-05,
        "relative_time": 0.4352788231682706,
        "relative_time_mean_loss": 0.005178869808741616,
        "initial_loss": 30.315
      }
    },
    {
      "a": 0.1,
      "delta": 1.0,
      "b": 1.0,
      "step": 3.0,
      "teacher": [
        1.1,
        2.1,
        3.1,
        2.0,
        5.0,
        8.0,
        11.0,
        14.0
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 1.7157701882042353e-06,
        "absolute_time": 0.27102899377916223,
        "gap_over_initial_loss": 1.0074099099927989e-08,
        "max_relative_gap_eligible": 4.624176431435512e-05,
        "relative_time": 0.3434722426291159,
        "relative_time_mean_loss": 0.022018011026133072,
        "initial_loss": 170.315
      },
      "own": {
        "max_absolute_gap": 4.6432137683002916e-07,
        "absolute_time": 0.32198421700445706,
        "gap_over_initial_loss": 2.7262506345890213e-09,
        "max_relative_gap_eligible": 2.3200189950848922e-05,
        "relative_time": 0.350948992224354,
        "relative_time_mean_loss": 0.01740043903875972,
        "initial_loss": 170.315
      }
    },
    {
      "a": 0.1,
      "delta": 3.0,
      "b": 0.1,
      "step": 0.1,
      "teacher": [
        1.1,
        4.1,
        7.1,
        1.1,
        1.2000000000000002,
        1.3,
        1.4000000000000001,
        1.5
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 1.7734443392317806e-05,
        "absolute_time": 0.3825193554179226,
        "gap_over_initial_loss": 7.486046176579911e-07,
        "max_relative_gap_eligible": 0.0015975571605814608,
        "relative_time": 0.47443525570507217,
        "relative_time_mean_loss": 0.007441162301563205,
        "initial_loss": 23.689999999999994
      },
      "own": {
        "max_absolute_gap": 1.3277823993851356e-05,
        "absolute_time": 0.21852051413401086,
        "gap_over_initial_loss": 5.604822285289726e-07,
        "max_relative_gap_eligible": 0.0011551081324568076,
        "relative_time": 0.47443525570507217,
        "relative_time_mean_loss": 0.0048748545354517295,
        "initial_loss": 23.689999999999994
      }
    },
    {
      "a": 0.1,
      "delta": 3.0,
      "b": 0.1,
      "step": 1.0,
      "teacher": [
        1.1,
        4.1,
        7.1,
        1.1,
        2.1,
        3.1,
        4.1,
        5.1
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 0.00024119546923791202,
        "absolute_time": 0.26525488995087515,
        "gap_over_initial_loss": 6.115503783922719e-06,
        "max_relative_gap_eligible": 0.006312821519463001,
        "relative_time": 0.4953152074925745,
        "relative_time_mean_loss": 0.003947120548373477,
        "initial_loss": 39.44
      },
      "own": {
        "max_absolute_gap": 0.00011215366886641043,
        "absolute_time": 0.17243138663114102,
        "gap_over_initial_loss": 2.8436528617244025e-06,
        "max_relative_gap_eligible": 0.0033218498688253745,
        "relative_time": 0.4447540306552784,
        "relative_time_mean_loss": 0.004355806947077408,
        "initial_loss": 39.44
      }
    },
    {
      "a": 0.1,
      "delta": 3.0,
      "b": 0.1,
      "step": 3.0,
      "teacher": [
        1.1,
        4.1,
        7.1,
        1.1,
        4.1,
        7.1,
        10.1,
        13.1
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 0.0004157719788875913,
        "absolute_time": 0.19621420455462607,
        "gap_over_initial_loss": 2.5753963013354276e-06,
        "max_relative_gap_eligible": 0.002426890745008048,
        "relative_time": 0.24336268215535029,
        "relative_time_mean_loss": 0.10350885900561091,
        "initial_loss": 161.43999999999997
      },
      "own": {
        "max_absolute_gap": 0.0001309453386477144,
        "absolute_time": 0.21852051413401086,
        "gap_over_initial_loss": 8.111083910289546e-07,
        "max_relative_gap_eligible": 0.0015863572041716033,
        "relative_time": 0.2596037998066775,
        "relative_time_mean_loss": 0.04706255408083298,
        "initial_loss": 161.43999999999997
      }
    },
    {
      "a": 0.1,
      "delta": 3.0,
      "b": 0.5,
      "step": 0.1,
      "teacher": [
        1.1,
        4.1,
        7.1,
        1.5,
        1.6,
        1.7,
        1.8,
        1.9
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 2.2757155916874883e-05,
        "absolute_time": 0.33615478052507586,
        "gap_over_initial_loss": 9.217155089864272e-07,
        "max_relative_gap_eligible": 0.0007701715960259408,
        "relative_time": 0.4260054790725606,
        "relative_time_mean_loss": 0.017282462903314047,
        "initial_loss": 24.689999999999994
      },
      "own": {
        "max_absolute_gap": 1.4120821901775216e-05,
        "absolute_time": 0.20484961493329853,
        "gap_over_initial_loss": 5.719247428827549e-07,
        "max_relative_gap_eligible": 0.0004726594540950283,
        "relative_time": 0.4169296977943833,
        "relative_time_mean_loss": 0.014740097381172355,
        "initial_loss": 24.689999999999994
      }
    },
    {
      "a": 0.1,
      "delta": 3.0,
      "b": 0.5,
      "step": 1.0,
      "teacher": [
        1.1,
        4.1,
        7.1,
        1.5,
        2.5,
        3.5,
        4.5,
        5.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.0002549617410936844,
        "absolute_time": 0.24866023348402008,
        "gap_over_initial_loss": 5.789322004852054e-06,
        "max_relative_gap_eligible": 0.006243088849104141,
        "relative_time": 0.484762825638838,
        "relative_time_mean_loss": 0.004533481030553754,
        "initial_loss": 44.03999999999999
      },
      "own": {
        "max_absolute_gap": 0.000105934267107477,
        "absolute_time": 0.16516256268822915,
        "gap_over_initial_loss": 2.4054102431307225e-06,
        "max_relative_gap_eligible": 0.004066898852604146,
        "relative_time": 0.4447540306552784,
        "relative_time_mean_loss": 0.004695151737583071,
        "initial_loss": 44.03999999999999
      }
    },
    {
      "a": 0.1,
      "delta": 3.0,
      "b": 0.5,
      "step": 3.0,
      "teacher": [
        1.1,
        4.1,
        7.1,
        1.5,
        4.5,
        7.5,
        10.5,
        13.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.0003985043646801967,
        "absolute_time": 0.19203398319201304,
        "gap_over_initial_loss": 2.289728595036754e-06,
        "max_relative_gap_eligible": 0.0020583714769065297,
        "relative_time": 0.3434722426291159,
        "relative_time_mean_loss": 0.019195651657057174,
        "initial_loss": 174.04
      },
      "own": {
        "max_absolute_gap": 0.0001247252808813104,
        "absolute_time": 0.20930880867720483,
        "gap_over_initial_loss": 7.166472126023352e-07,
        "max_relative_gap_eligible": 0.0011787953439905943,
        "relative_time": 0.24336268215535029,
        "relative_time_mean_loss": 0.07476579524218724,
        "initial_loss": 174.04
      }
    },
    {
      "a": 0.1,
      "delta": 3.0,
      "b": 1.0,
      "step": 0.1,
      "teacher": [
        1.1,
        4.1,
        7.1,
        2.0,
        2.1,
        2.2,
        2.3,
        2.4
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 2.739672691036421e-05,
        "absolute_time": 0.3018405074203365,
        "gap_over_initial_loss": 1.0122566750550238e-06,
        "max_relative_gap_eligible": 0.0010384975704387288,
        "relative_time": 0.563632186348219,
        "relative_time_mean_loss": 0.0030896852456849936,
        "initial_loss": 27.064999999999994
      },
      "own": {
        "max_absolute_gap": 1.4202929646600637e-05,
        "absolute_time": 0.19203398319201304,
        "gap_over_initial_loss": 5.24771093537803e-07,
        "max_relative_gap_eligible": 0.0007779998592950105,
        "relative_time": 0.5283706968886163,
        "relative_time_mean_loss": 0.002949328736479994,
        "initial_loss": 27.064999999999994
      }
    },
    {
      "a": 0.1,
      "delta": 3.0,
      "b": 1.0,
      "step": 1.0,
      "teacher": [
        1.1,
        4.1,
        7.1,
        2.0,
        3.0,
        4.0,
        5.0,
        6.0
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.00025907371481734276,
        "absolute_time": 0.23310375815419868,
        "gap_over_initial_loss": 5.0883573567189e-06,
        "max_relative_gap_eligible": 0.005093023491084205,
        "relative_time": 0.45443549572281533,
        "relative_time_mean_loss": 0.0058291956650730345,
        "initial_loss": 50.91499999999999
      },
      "own": {
        "max_absolute_gap": 9.912739637510382e-05,
        "absolute_time": 0.24866023348402008,
        "gap_over_initial_loss": 1.9469193042345837e-06,
        "max_relative_gap_eligible": 0.003571905978452322,
        "relative_time": 0.4260054790725606,
        "relative_time_mean_loss": 0.005480508703302624,
        "initial_loss": 50.91499999999999
      }
    },
    {
      "a": 0.1,
      "delta": 3.0,
      "b": 1.0,
      "step": 3.0,
      "teacher": [
        1.1,
        4.1,
        7.1,
        2.0,
        5.0,
        8.0,
        11.0,
        14.0
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.0003713894589532085,
        "absolute_time": 0.1839388141966795,
        "gap_over_initial_loss": 1.945313144348053e-06,
        "max_relative_gap_eligible": 0.0022797403444360445,
        "relative_time": 0.350948992224354,
        "relative_time_mean_loss": 0.01946120309024539,
        "initial_loss": 190.915
      },
      "own": {
        "max_absolute_gap": 0.00011551472658025141,
        "absolute_time": 0.20484961493329853,
        "gap_over_initial_loss": 6.050584112314456e-07,
        "max_relative_gap_eligible": 0.000924570039490829,
        "relative_time": 0.32198421700445706,
        "relative_time_mean_loss": 0.02073276514590001,
        "initial_loss": 190.915
      }
    },
    {
      "a": 0.1,
      "delta": 10.0,
      "b": 0.1,
      "step": 0.1,
      "teacher": [
        1.1,
        11.1,
        21.1,
        1.1,
        1.2000000000000002,
        1.3,
        1.4000000000000001,
        1.5
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 0.00039825764739909175,
        "absolute_time": 0.10736544653015981,
        "gap_over_initial_loss": 1.5723386134434511e-06,
        "max_relative_gap_eligible": 0.004764468654576966,
        "relative_time": 0.3825193554179226,
        "relative_time_mean_loss": 0.02895387991872199,
        "initial_loss": 253.29000000000002
      },
      "own": {
        "max_absolute_gap": 0.0002448924524990348,
        "absolute_time": 0.12483346115968856,
        "gap_over_initial_loss": 9.668461151211449e-07,
        "max_relative_gap_eligible": 0.0034911618370988026,
        "relative_time": 0.33615478052507586,
        "relative_time_mean_loss": 0.025784140791682616,
        "initial_loss": 253.29000000000002
      }
    },
    {
      "a": 0.1,
      "delta": 10.0,
      "b": 0.1,
      "step": 1.0,
      "teacher": [
        1.1,
        11.1,
        21.1,
        1.1,
        2.1,
        3.1,
        4.1,
        5.1
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 0.006118494210301861,
        "absolute_time": 0.0964057117065364,
        "gap_over_initial_loss": 2.2741949934217443e-05,
        "max_relative_gap_eligible": 0.014436414873294117,
        "relative_time": 0.35858849670214604,
        "relative_time_mean_loss": 0.029134237516122343,
        "initial_loss": 269.04
      },
      "own": {
        "max_absolute_gap": 0.004316536972769569,
        "absolute_time": 0.10736544653015981,
        "gap_over_initial_loss": 1.6044220089092954e-05,
        "max_relative_gap_eligible": 0.01035503853680612,
        "relative_time": 0.33615478052507586,
        "relative_time_mean_loss": 0.02744101386916694,
        "initial_loss": 269.04
      }
    },
    {
      "a": 0.1,
      "delta": 10.0,
      "b": 0.1,
      "step": 3.0,
      "teacher": [
        1.1,
        11.1,
        21.1,
        1.1,
        4.1,
        7.1,
        10.1,
        13.1
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 0.01815316313580384,
        "absolute_time": 0.12483346115968856,
        "gap_over_initial_loss": 4.642277806823814e-05,
        "max_relative_gap_eligible": 0.029399594863529208,
        "relative_time": 0.26525488995087515,
        "relative_time_mean_loss": 0.040093825742678266,
        "initial_loss": 391.03999999999996
      },
      "own": {
        "max_absolute_gap": 0.013033570723051113,
        "absolute_time": 0.08291560763655716,
        "gap_over_initial_loss": 3.333053069520027e-05,
        "max_relative_gap_eligible": 0.021820077684962635,
        "relative_time": 0.24866023348402008,
        "relative_time_mean_loss": 0.0408784835784959,
        "initial_loss": 391.03999999999996
      }
    },
    {
      "a": 0.1,
      "delta": 10.0,
      "b": 0.5,
      "step": 0.1,
      "teacher": [
        1.1,
        11.1,
        21.1,
        1.5,
        1.6,
        1.7,
        1.8,
        1.9
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.0004559569665252283,
        "absolute_time": 0.10507809259362605,
        "gap_over_initial_loss": 1.7930589741052668e-06,
        "max_relative_gap_eligible": 0.002734367742807154,
        "relative_time": 0.3289932123914894,
        "relative_time_mean_loss": 0.07055911809802809,
        "initial_loss": 254.29000000000002
      },
      "own": {
        "max_absolute_gap": 0.0002976574951276678,
        "absolute_time": 0.1221739620561801,
        "gap_over_initial_loss": 1.1705434548258594e-06,
        "max_relative_gap_eligible": 0.0018799442536573683,
        "relative_time": 0.3289932123914894,
        "relative_time_mean_loss": 0.05292059665901378,
        "initial_loss": 254.29000000000002
      }
    },
    {
      "a": 0.1,
      "delta": 10.0,
      "b": 0.5,
      "step": 1.0,
      "teacher": [
        1.1,
        11.1,
        21.1,
        1.5,
        2.5,
        3.5,
        4.5,
        5.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.006476513509801052,
        "absolute_time": 0.09435184809116608,
        "gap_over_initial_loss": 2.3668007271601565e-05,
        "max_relative_gap_eligible": 0.02102330793023683,
        "relative_time": 0.35858849670214604,
        "relative_time_mean_loss": 0.029141646819474662,
        "initial_loss": 273.64
      },
      "own": {
        "max_absolute_gap": 0.004692855806179175,
        "absolute_time": 0.10507809259362605,
        "gap_over_initial_loss": 1.714974348114009e-05,
        "max_relative_gap_eligible": 0.015600107837853337,
        "relative_time": 0.33615478052507586,
        "relative_time_mean_loss": 0.02833586863945854,
        "initial_loss": 273.64
      }
    },
    {
      "a": 0.1,
      "delta": 10.0,
      "b": 0.5,
      "step": 3.0,
      "teacher": [
        1.1,
        11.1,
        21.1,
        1.5,
        4.5,
        7.5,
        10.5,
        13.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.019682567016826358,
        "absolute_time": 0.1221739620561801,
        "gap_over_initial_loss": 4.876267717973035e-05,
        "max_relative_gap_eligible": 0.02837146905169745,
        "relative_time": 0.26525488995087515,
        "relative_time_mean_loss": 0.045184975728436126,
        "initial_loss": 403.64
      },
      "own": {
        "max_absolute_gap": 0.013089114605671526,
        "absolute_time": 0.08114914228241465,
        "gap_over_initial_loss": 3.242769449428086e-05,
        "max_relative_gap_eligible": 0.022825132806527055,
        "relative_time": 0.2540731026166824,
        "relative_time_mean_loss": 0.04075931310363934,
        "initial_loss": 403.64
      }
    },
    {
      "a": 0.1,
      "delta": 10.0,
      "b": 1.0,
      "step": 0.1,
      "teacher": [
        1.1,
        11.1,
        21.1,
        2.0,
        2.1,
        2.2,
        2.3,
        2.4
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.0005262287806853116,
        "absolute_time": 0.10283946930740917,
        "gap_over_initial_loss": 2.050255316016253e-06,
        "max_relative_gap_eligible": 0.0016866889500531351,
        "relative_time": 0.28911645787145135,
        "relative_time_mean_loss": 0.14495096141462388,
        "initial_loss": 256.665
      },
      "own": {
        "max_absolute_gap": 0.0003625701915848101,
        "absolute_time": 0.11702373367870937,
        "gap_over_initial_loss": 1.4126203089038632e-06,
        "max_relative_gap_eligible": 0.0010842155762544098,
        "relative_time": 0.28295701189137873,
        "relative_time_mean_loss": 0.12889061035080468,
        "initial_loss": 256.665
      }
    },
    {
      "a": 0.1,
      "delta": 10.0,
      "b": 1.0,
      "step": 1.0,
      "teacher": [
        1.1,
        11.1,
        21.1,
        2.0,
        3.0,
        4.0,
        5.0,
        6.0
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.00682636659477609,
        "absolute_time": 0.09234174076031332,
        "gap_over_initial_loss": 2.433512145438244e-05,
        "max_relative_gap_eligible": 0.023728998372252796,
        "relative_time": 0.350948992224354,
        "relative_time_mean_loss": 0.02932580772521221,
        "initial_loss": 280.515
      },
      "own": {
        "max_absolute_gap": 0.0051027077948067046,
        "absolute_time": 0.10064853849536932,
        "gap_over_initial_loss": 1.8190498885288505e-05,
        "max_relative_gap_eligible": 0.017572655443983218,
        "relative_time": 0.3289932123914894,
        "relative_time_mean_loss": 0.029971053960781528,
        "initial_loss": 280.515
      }
    },
    {
      "a": 0.1,
      "delta": 10.0,
      "b": 1.0,
      "step": 3.0,
      "teacher": [
        1.1,
        11.1,
        21.1,
        2.0,
        5.0,
        8.0,
        11.0,
        14.0
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.021419723502921872,
        "absolute_time": 0.11702373367870937,
        "gap_over_initial_loss": 5.0936883352370006e-05,
        "max_relative_gap_eligible": 0.025091398268589405,
        "relative_time": 0.27692878906982354,
        "relative_time_mean_loss": 0.04299824984571028,
        "initial_loss": 420.515
      },
      "own": {
        "max_absolute_gap": 0.013071438687223491,
        "absolute_time": 0.0794203103719184,
        "gap_over_initial_loss": 3.1084357721421335e-05,
        "max_relative_gap_eligible": 0.018594263005860243,
        "relative_time": 0.2596037998066775,
        "relative_time_mean_loss": 0.0461684752117286,
        "initial_loss": 420.515
      }
    },
    {
      "a": 0.1,
      "delta": 30.0,
      "b": 0.1,
      "step": 0.1,
      "teacher": [
        1.1,
        31.1,
        61.1,
        1.1,
        1.2000000000000002,
        1.3,
        1.4000000000000001,
        1.5
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 0.0012821174400237112,
        "absolute_time": 0.0434575932257289,
        "gap_over_initial_loss": 5.674868830578239e-07,
        "max_relative_gap_eligible": 0.0031626416277022095,
        "relative_time": 0.09234174076031332,
        "relative_time_mean_loss": 0.33099129965697993,
        "initial_loss": 2259.2900000000004
      },
      "own": {
        "max_absolute_gap": 0.0014920361856098907,
        "absolute_time": 0.031461567885216014,
        "gap_over_initial_loss": 6.604004734274443e-07,
        "max_relative_gap_eligible": 0.003711166197666364,
        "relative_time": 0.0964057117065364,
        "relative_time_mean_loss": 0.22643153714931158,
        "initial_loss": 2259.2900000000004
      }
    },
    {
      "a": 0.1,
      "delta": 30.0,
      "b": 0.1,
      "step": 1.0,
      "teacher": [
        1.1,
        31.1,
        61.1,
        1.1,
        2.1,
        3.1,
        4.1,
        5.1
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 0.021296560081827565,
        "absolute_time": 0.06685174511343159,
        "gap_over_initial_loss": 9.36096072237304e-06,
        "max_relative_gap_eligible": 0.02094070886278713,
        "relative_time": 0.21386507074536532,
        "relative_time_mean_loss": 0.39845801974383044,
        "initial_loss": 2275.0400000000004
      },
      "own": {
        "max_absolute_gap": 0.017403068917687392,
        "absolute_time": 0.031461567885216014,
        "gap_over_initial_loss": 7.649566125293353e-06,
        "max_relative_gap_eligible": 0.014076207384859336,
        "relative_time": 0.21386507074536532,
        "relative_time_mean_loss": 0.3184247205438398,
        "initial_loss": 2275.0400000000004
      }
    },
    {
      "a": 0.1,
      "delta": 30.0,
      "b": 0.1,
      "step": 3.0,
      "teacher": [
        1.1,
        31.1,
        61.1,
        1.1,
        4.1,
        7.1,
        10.1,
        13.1
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 0.1553271656733699,
        "absolute_time": 0.04945153694602912,
        "gap_over_initial_loss": 6.479957183583498e-05,
        "max_relative_gap_eligible": 0.024887450889719893,
        "relative_time": 0.19203398319201304,
        "relative_time_mean_loss": 0.25809364831710324,
        "initial_loss": 2397.0400000000004
      },
      "own": {
        "max_absolute_gap": 0.11699550099793754,
        "absolute_time": 0.0550733587442945,
        "gap_over_initial_loss": 4.880832234670157e-05,
        "max_relative_gap_eligible": 0.016041698312345774,
        "relative_time": 0.1839388141966795,
        "relative_time_mean_loss": 0.2560472851433456,
        "initial_loss": 2397.0400000000004
      }
    },
    {
      "a": 0.1,
      "delta": 30.0,
      "b": 0.5,
      "step": 0.1,
      "teacher": [
        1.1,
        31.1,
        61.1,
        1.5,
        1.6,
        1.7,
        1.8,
        1.9
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.0013939512552401112,
        "absolute_time": 0.045370167049960365,
        "gap_over_initial_loss": 6.167134550168832e-07,
        "max_relative_gap_eligible": 0.004325842942648207,
        "relative_time": 0.24336268215535029,
        "relative_time_mean_loss": 0.22675715633187205,
        "initial_loss": 2260.2900000000004
      },
      "own": {
        "max_absolute_gap": 0.0015491523123642992,
        "absolute_time": 0.031461567885216014,
        "gap_over_initial_loss": 6.853776782467289e-07,
        "max_relative_gap_eligible": 0.0016632932335520886,
        "relative_time": 0.20930880867720483,
        "relative_time_mean_loss": 0.23112290813206302,
        "initial_loss": 2260.2900000000004
      }
    },
    {
      "a": 0.1,
      "delta": 30.0,
      "b": 0.5,
      "step": 1.0,
      "teacher": [
        1.1,
        31.1,
        61.1,
        1.5,
        2.5,
        3.5,
        4.5,
        5.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.02419844742851396,
        "absolute_time": 0.06542751034059521,
        "gap_over_initial_loss": 1.0615030192711987e-05,
        "max_relative_gap_eligible": 0.018177026238093155,
        "relative_time": 0.19621420455462607,
        "relative_time_mean_loss": 0.603147133508015,
        "initial_loss": 2279.6400000000003
      },
      "own": {
        "max_absolute_gap": 0.01967312186566783,
        "absolute_time": 0.0728655360634444,
        "gap_over_initial_loss": 8.62992484149595e-06,
        "max_relative_gap_eligible": 0.012214893901591892,
        "relative_time": 0.19621420455462607,
        "relative_time_mean_loss": 0.49578805798132297,
        "initial_loss": 2279.6400000000003
      }
    },
    {
      "a": 0.1,
      "delta": 30.0,
      "b": 0.5,
      "step": 3.0,
      "teacher": [
        1.1,
        31.1,
        61.1,
        1.5,
        4.5,
        7.5,
        10.5,
        13.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.16556791877966504,
        "absolute_time": 0.04945153694602912,
        "gap_over_initial_loss": 6.871064506717394e-05,
        "max_relative_gap_eligible": 0.03389441854992182,
        "relative_time": 0.19203398319201304,
        "relative_time_mean_loss": 0.2637889913253638,
        "initial_loss": 2409.6400000000003
      },
      "own": {
        "max_absolute_gap": 0.1250704571530008,
        "absolute_time": 0.05390005515367883,
        "gap_over_initial_loss": 5.190420857597018e-05,
        "max_relative_gap_eligible": 0.023228745990431555,
        "relative_time": 0.1839388141966795,
        "relative_time_mean_loss": 0.26021991185917037,
        "initial_loss": 2409.6400000000003
      }
    },
    {
      "a": 0.1,
      "delta": 30.0,
      "b": 1.0,
      "step": 0.1,
      "teacher": [
        1.1,
        31.1,
        61.1,
        2.0,
        2.1,
        2.2,
        2.3,
        2.4
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.0016313855631779894,
        "absolute_time": 0.0728655360634444,
        "gap_over_initial_loss": 7.210018112172986e-07,
        "max_relative_gap_eligible": 0.0036677915083127895,
        "relative_time": 0.26525488995087515,
        "relative_time_mean_loss": 0.26609280471766417,
        "initial_loss": 2262.6650000000004
      },
      "own": {
        "max_absolute_gap": 0.0016204387849683144,
        "absolute_time": 0.031461567885216014,
        "gap_over_initial_loss": 7.161638090341761e-07,
        "max_relative_gap_eligible": 0.0025938259571224457,
        "relative_time": 0.2540731026166824,
        "relative_time_mean_loss": 0.23518412367319416,
        "initial_loss": 2262.6650000000004
      }
    },
    {
      "a": 0.1,
      "delta": 30.0,
      "b": 1.0,
      "step": 1.0,
      "teacher": [
        1.1,
        31.1,
        61.1,
        2.0,
        3.0,
        4.0,
        5.0,
        6.0
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.028037444287948077,
        "absolute_time": 0.06266942167135439,
        "gap_over_initial_loss": 1.2262086313865456e-05,
        "max_relative_gap_eligible": 0.015369714816088238,
        "relative_time": 0.1800201123765745,
        "relative_time_mean_loss": 0.9111544202135966,
        "initial_loss": 2286.5150000000003
      },
      "own": {
        "max_absolute_gap": 0.022809742310474945,
        "absolute_time": 0.06979389833264035,
        "gap_over_initial_loss": 9.975767624736746e-06,
        "max_relative_gap_eligible": 0.010285708603381339,
        "relative_time": 0.1800201123765745,
        "relative_time_mean_loss": 0.7666939209355372,
        "initial_loss": 2286.5150000000003
      }
    },
    {
      "a": 0.1,
      "delta": 30.0,
      "b": 1.0,
      "step": 3.0,
      "teacher": [
        1.1,
        31.1,
        61.1,
        2.0,
        5.0,
        8.0,
        11.0,
        14.0
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.17852784360270135,
        "absolute_time": 0.04839800276574362,
        "gap_over_initial_loss": 7.357376468008701e-05,
        "max_relative_gap_eligible": 0.043511241521247655,
        "relative_time": 0.19621420455462607,
        "relative_time_mean_loss": 0.2563040271148793,
        "initial_loss": 2426.5150000000003
      },
      "own": {
        "max_absolute_gap": 0.135155158176417,
        "absolute_time": 0.05275174806494967,
        "gap_over_initial_loss": 5.5699288146340315e-05,
        "max_relative_gap_eligible": 0.03126028428876978,
        "relative_time": 0.1879428188407418,
        "relative_time_mean_loss": 0.2537833569622783,
        "initial_loss": 2426.5150000000003
      }
    },
    {
      "a": 1.0,
      "delta": 1.0,
      "b": 0.1,
      "step": 0.1,
      "teacher": [
        2.0,
        3.0,
        4.0,
        1.1,
        1.2000000000000002,
        1.3,
        1.4000000000000001,
        1.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 8.606410821510035e-08,
        "absolute_time": 0.3993540775488549,
        "gap_over_initial_loss": 1.1830117967711389e-08,
        "max_relative_gap_eligible": 1.685616412410241e-05,
        "relative_time": 0.5171140884309058,
        "relative_time_mean_loss": 0.0022404523915767922,
        "initial_loss": 7.275
      },
      "own": {
        "max_absolute_gap": 5.999244971632844e-08,
        "absolute_time": 0.2540731026166824,
        "gap_over_initial_loss": 8.246384840732431e-09,
        "max_relative_gap_eligible": 9.056634495221154e-06,
        "relative_time": 0.484762825638838,
        "relative_time_mean_loss": 0.003308791576792146,
        "initial_loss": 7.275
      }
    },
    {
      "a": 1.0,
      "delta": 1.0,
      "b": 0.1,
      "step": 1.0,
      "teacher": [
        2.0,
        3.0,
        4.0,
        1.1,
        2.1,
        3.1,
        4.1,
        5.1
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 1.0503589086413578e-06,
        "absolute_time": 0.29540998349326186,
        "gap_over_initial_loss": 4.561819364349003e-08,
        "max_relative_gap_eligible": 3.7118774600107004e-05,
        "relative_time": 0.47443525570507217,
        "relative_time_mean_loss": 0.0024207655012146384,
        "initial_loss": 23.025
      },
      "own": {
        "max_absolute_gap": 4.4433116250935933e-07,
        "absolute_time": 0.3151245438966849,
        "gap_over_initial_loss": 1.9297770358712677e-08,
        "max_relative_gap_eligible": 4.066191758903595e-05,
        "relative_time": 0.47443525570507217,
        "relative_time_mean_loss": 0.002372088881104583,
        "initial_loss": 23.025
      }
    },
    {
      "a": 1.0,
      "delta": 1.0,
      "b": 0.1,
      "step": 3.0,
      "teacher": [
        2.0,
        3.0,
        4.0,
        1.1,
        4.1,
        7.1,
        10.1,
        13.1
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 1.3531933907295901e-06,
        "absolute_time": 0.23310375815419868,
        "gap_over_initial_loss": 9.330759460297123e-09,
        "max_relative_gap_eligible": 1.6802646136455347e-05,
        "relative_time": 0.29540998349326186,
        "relative_time_mean_loss": 0.04007009284567655,
        "initial_loss": 145.02499999999998
      },
      "own": {
        "max_absolute_gap": 4.567772529939784e-07,
        "absolute_time": 0.2596037998066775,
        "gap_over_initial_loss": 3.149644909456842e-09,
        "max_relative_gap_eligible": 8.170660011092883e-06,
        "relative_time": 0.3018405074203365,
        "relative_time_mean_loss": 0.03424534417877484,
        "initial_loss": 145.02499999999998
      }
    },
    {
      "a": 1.0,
      "delta": 1.0,
      "b": 0.5,
      "step": 0.1,
      "teacher": [
        2.0,
        3.0,
        4.0,
        1.5,
        1.6,
        1.7,
        1.8,
        1.9
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 1.0968867437260998e-07,
        "absolute_time": 0.35858849670214604,
        "gap_over_initial_loss": 1.3255428927203622e-08,
        "max_relative_gap_eligible": 1.1655329413799475e-05,
        "relative_time": 0.6143349187248474,
        "relative_time_mean_loss": 0.0009209339186771914,
        "initial_loss": 8.275
      },
      "own": {
        "max_absolute_gap": 5.934119376438396e-08,
        "absolute_time": 0.23817799185671604,
        "gap_over_initial_loss": 7.171141240408937e-09,
        "max_relative_gap_eligible": 1.2439511910411747e-05,
        "relative_time": 0.6143349187248474,
        "relative_time_mean_loss": 0.0009046721865293399,
        "initial_loss": 8.275
      }
    },
    {
      "a": 1.0,
      "delta": 1.0,
      "b": 0.5,
      "step": 1.0,
      "teacher": [
        2.0,
        3.0,
        4.0,
        1.5,
        2.5,
        3.5,
        4.5,
        5.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 1.0481667039596854e-06,
        "absolute_time": 0.28295701189137873,
        "gap_over_initial_loss": 3.7942686116187705e-08,
        "max_relative_gap_eligible": 3.8091427647169296e-05,
        "relative_time": 0.46432770821340735,
        "relative_time_mean_loss": 0.003237891573672781,
        "initial_loss": 27.625
      },
      "own": {
        "max_absolute_gap": 4.255598299515717e-07,
        "absolute_time": 0.3018405074203365,
        "gap_over_initial_loss": 1.540488072222884e-08,
        "max_relative_gap_eligible": 3.416271396884538e-05,
        "relative_time": 0.46432770821340735,
        "relative_time_mean_loss": 0.003181793400826189,
        "initial_loss": 27.625
      }
    },
    {
      "a": 1.0,
      "delta": 1.0,
      "b": 0.5,
      "step": 3.0,
      "teacher": [
        2.0,
        3.0,
        4.0,
        1.5,
        4.5,
        7.5,
        10.5,
        13.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 1.2443057880728858e-06,
        "absolute_time": 0.22813762783884634,
        "gap_over_initial_loss": 7.894089059939006e-09,
        "max_relative_gap_eligible": 1.2036535865842006e-05,
        "relative_time": 0.28295701189137873,
        "relative_time_mean_loss": 0.05731374714816231,
        "initial_loss": 157.625
      },
      "own": {
        "max_absolute_gap": 4.175243237258819e-07,
        "absolute_time": 0.2540731026166824,
        "gap_over_initial_loss": 2.6488458285543656e-09,
        "max_relative_gap_eligible": 5.832328021676008e-06,
        "relative_time": 0.28911645787145135,
        "relative_time_mean_loss": 0.04978671662233064,
        "initial_loss": 157.625
      }
    },
    {
      "a": 1.0,
      "delta": 1.0,
      "b": 1.0,
      "step": 0.1,
      "teacher": [
        2.0,
        3.0,
        4.0,
        2.0,
        2.1,
        2.2,
        2.3,
        2.4
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 1.2674544606905425e-07,
        "absolute_time": 0.3289932123914894,
        "gap_over_initial_loss": 1.190098085155439e-08,
        "max_relative_gap_eligible": 1.3423620085247889e-05,
        "relative_time": 0.563632186348219,
        "relative_time_mean_loss": 0.0011468594625479182,
        "initial_loss": 10.65
      },
      "own": {
        "max_absolute_gap": 6.150616406463971e-08,
        "absolute_time": 0.3434722426291159,
        "gap_over_initial_loss": 5.775226672736123e-09,
        "max_relative_gap_eligible": 1.2239850206579775e-05,
        "relative_time": 0.563632186348219,
        "relative_time_mean_loss": 0.0011263749007847995,
        "initial_loss": 10.65
      }
    },
    {
      "a": 1.0,
      "delta": 1.0,
      "b": 1.0,
      "step": 1.0,
      "teacher": [
        2.0,
        3.0,
        4.0,
        2.0,
        3.0,
        4.0,
        5.0,
        6.0
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 9.905744009497397e-07,
        "absolute_time": 0.26525488995087515,
        "gap_over_initial_loss": 2.871230147680405e-08,
        "max_relative_gap_eligible": 3.921213619495601e-05,
        "relative_time": 0.45443549572281533,
        "relative_time_mean_loss": 0.0034601834591633423,
        "initial_loss": 34.5
      },
      "own": {
        "max_absolute_gap": 3.832722564184321e-07,
        "absolute_time": 0.28295701189137873,
        "gap_over_initial_loss": 1.1109340765751655e-08,
        "max_relative_gap_eligible": 2.6120667571351836e-05,
        "relative_time": 0.4447540306552784,
        "relative_time_mean_loss": 0.004035207898761058,
        "initial_loss": 34.5
      }
    },
    {
      "a": 1.0,
      "delta": 1.0,
      "b": 1.0,
      "step": 3.0,
      "teacher": [
        2.0,
        3.0,
        4.0,
        2.0,
        5.0,
        8.0,
        11.0,
        14.0
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 1.101423687227543e-06,
        "absolute_time": 0.22327729783535613,
        "gap_over_initial_loss": 6.31188359442718e-09,
        "max_relative_gap_eligible": 7.999526250307175e-06,
        "relative_time": 0.27102899377916223,
        "relative_time_mean_loss": 0.08226277656814657,
        "initial_loss": 174.5
      },
      "own": {
        "max_absolute_gap": 3.6616665657907e-07,
        "absolute_time": 0.24866023348402008,
        "gap_over_initial_loss": 2.09837625546745e-09,
        "max_relative_gap_eligible": 3.8630731881150026e-06,
        "relative_time": 0.27692878906982354,
        "relative_time_mean_loss": 0.07218494545436398,
        "initial_loss": 174.5
      }
    },
    {
      "a": 1.0,
      "delta": 3.0,
      "b": 0.1,
      "step": 0.1,
      "teacher": [
        2.0,
        5.0,
        8.0,
        1.1,
        1.2000000000000002,
        1.3,
        1.4000000000000001,
        1.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 9.533031872399622e-06,
        "absolute_time": 0.17243138663114102,
        "gap_over_initial_loss": 2.864923177280127e-07,
        "max_relative_gap_eligible": 0.00036229480016706914,
        "relative_time": 0.4260054790725606,
        "relative_time_mean_loss": 0.007173672214882923,
        "initial_loss": 33.275
      },
      "own": {
        "max_absolute_gap": 6.696976173642399e-06,
        "absolute_time": 0.1879428188407418,
        "gap_over_initial_loss": 2.0126149282170997e-07,
        "max_relative_gap_eligible": 0.00022085320775568402,
        "relative_time": 0.3993540775488549,
        "relative_time_mean_loss": 0.009465219002482834,
        "initial_loss": 33.275
      }
    },
    {
      "a": 1.0,
      "delta": 3.0,
      "b": 0.1,
      "step": 1.0,
      "teacher": [
        2.0,
        5.0,
        8.0,
        1.1,
        2.1,
        3.1,
        4.1,
        5.1
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.00010968412000902927,
        "absolute_time": 0.23310375815419868,
        "gap_over_initial_loss": 2.2373099440903473e-06,
        "max_relative_gap_eligible": 0.002090275172301018,
        "relative_time": 0.4169296977943833,
        "relative_time_mean_loss": 0.0057210788993701,
        "initial_loss": 49.025
      },
      "own": {
        "max_absolute_gap": 6.968662338358023e-05,
        "absolute_time": 0.15482979939966482,
        "gap_over_initial_loss": 1.421450757441718e-06,
        "max_relative_gap_eligible": 0.002043429462563771,
        "relative_time": 0.4169296977943833,
        "relative_time_mean_loss": 0.005525213465103628,
        "initial_loss": 49.025
      }
    },
    {
      "a": 1.0,
      "delta": 3.0,
      "b": 0.1,
      "step": 3.0,
      "teacher": [
        2.0,
        5.0,
        8.0,
        1.1,
        4.1,
        7.1,
        10.1,
        13.1
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.00027139915992835384,
        "absolute_time": 0.17618489605691678,
        "gap_over_initial_loss": 1.5868975876529974e-06,
        "max_relative_gap_eligible": 0.0013188921387244906,
        "relative_time": 0.3084110118500594,
        "relative_time_mean_loss": 0.018197419507640117,
        "initial_loss": 171.02499999999998
      },
      "own": {
        "max_absolute_gap": 0.00010600940177202256,
        "absolute_time": 0.1879428188407418,
        "gap_over_initial_loss": 6.198474010935394e-07,
        "max_relative_gap_eligible": 0.0012316696670636518,
        "relative_time": 0.3084110118500594,
        "relative_time_mean_loss": 0.017130532666866087,
        "initial_loss": 171.02499999999998
      }
    },
    {
      "a": 1.0,
      "delta": 3.0,
      "b": 0.5,
      "step": 0.1,
      "teacher": [
        2.0,
        5.0,
        8.0,
        1.5,
        1.6,
        1.7,
        1.8,
        1.9
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 9.84197594056102e-06,
        "absolute_time": 0.16516256268822915,
        "gap_over_initial_loss": 2.8714736515130623e-07,
        "max_relative_gap_eligible": 0.00017725147777628583,
        "relative_time": 0.5171140884309058,
        "relative_time_mean_loss": 0.003756935147738406,
        "initial_loss": 34.275
      },
      "own": {
        "max_absolute_gap": 7.427840631679672e-06,
        "absolute_time": 0.1800201123765745,
        "gap_over_initial_loss": 2.1671307459313413e-07,
        "max_relative_gap_eligible": 0.00021607859721857228,
        "relative_time": 0.5171140884309058,
        "relative_time_mean_loss": 0.0035346865036034536,
        "initial_loss": 34.275
      }
    },
    {
      "a": 1.0,
      "delta": 3.0,
      "b": 0.5,
      "step": 1.0,
      "teacher": [
        2.0,
        5.0,
        8.0,
        1.5,
        2.5,
        3.5,
        4.5,
        5.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.0001238713528838864,
        "absolute_time": 0.22327729783535613,
        "gap_over_initial_loss": 2.309955298534012e-06,
        "max_relative_gap_eligible": 0.0020947530625818876,
        "relative_time": 0.4169296977943833,
        "relative_time_mean_loss": 0.006102354176709796,
        "initial_loss": 53.625
      },
      "own": {
        "max_absolute_gap": 6.793590134801519e-05,
        "absolute_time": 0.15153124700133738,
        "gap_over_initial_loss": 1.2668699552077425e-06,
        "max_relative_gap_eligible": 0.001878199954797011,
        "relative_time": 0.4169296977943833,
        "relative_time_mean_loss": 0.005933379485149916,
        "initial_loss": 53.625
      }
    },
    {
      "a": 1.0,
      "delta": 3.0,
      "b": 0.5,
      "step": 3.0,
      "teacher": [
        2.0,
        5.0,
        8.0,
        1.5,
        4.5,
        7.5,
        10.5,
        13.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.0002688201893723541,
        "absolute_time": 0.17243138663114102,
        "gap_over_initial_loss": 1.463962910128545e-06,
        "max_relative_gap_eligible": 0.0012766630353374915,
        "relative_time": 0.3151245438966849,
        "relative_time_mean_loss": 0.01967439538638126,
        "initial_loss": 183.625
      },
      "own": {
        "max_absolute_gap": 0.00010347361345192096,
        "absolute_time": 0.1839388141966795,
        "gap_over_initial_loss": 5.635050426244845e-07,
        "max_relative_gap_eligible": 0.0010945906625724144,
        "relative_time": 0.3151245438966849,
        "relative_time_mean_loss": 0.01882594877934994,
        "initial_loss": 183.625
      }
    },
    {
      "a": 1.0,
      "delta": 3.0,
      "b": 1.0,
      "step": 0.1,
      "teacher": [
        2.0,
        5.0,
        8.0,
        2.0,
        2.1,
        2.2,
        2.3,
        2.4
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 1.067382608321843e-05,
        "absolute_time": 0.26525488995087515,
        "gap_over_initial_loss": 2.912367280550731e-07,
        "max_relative_gap_eligible": 0.00032989610459846025,
        "relative_time": 0.4953152074925745,
        "relative_time_mean_loss": 0.003693295481345244,
        "initial_loss": 36.65
      },
      "own": {
        "max_absolute_gap": 7.916424865972438e-06,
        "absolute_time": 0.16875784338478644,
        "gap_over_initial_loss": 2.1600067847128071e-07,
        "max_relative_gap_eligible": 0.0002707572312586379,
        "relative_time": 0.484762825638838,
        "relative_time_mean_loss": 0.004203883276398609,
        "initial_loss": 36.65
      }
    },
    {
      "a": 1.0,
      "delta": 3.0,
      "b": 1.0,
      "step": 1.0,
      "teacher": [
        2.0,
        5.0,
        8.0,
        2.0,
        3.0,
        4.0,
        5.0,
        6.0
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 0.00013658532103177912,
        "absolute_time": 0.20930880867720483,
        "gap_over_initial_loss": 2.2576086120955226e-06,
        "max_relative_gap_eligible": 0.0018624681555349859,
        "relative_time": 0.40804727038101696,
        "relative_time_mean_loss": 0.006412647749734419,
        "initial_loss": 60.5
      },
      "own": {
        "max_absolute_gap": 6.827521181368423e-05,
        "absolute_time": 0.21852051413401086,
        "gap_over_initial_loss": 1.1285158977468468e-06,
        "max_relative_gap_eligible": 0.0015912587720617087,
        "relative_time": 0.40804727038101696,
        "relative_time_mean_loss": 0.006264650824641406,
        "initial_loss": 60.5
      }
    },
    {
      "a": 1.0,
      "delta": 3.0,
      "b": 1.0,
      "step": 3.0,
      "teacher": [
        2.0,
        5.0,
        8.0,
        2.0,
        5.0,
        8.0,
        11.0,
        14.0
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 0.00026087847151246013,
        "absolute_time": 0.16516256268822915,
        "gap_over_initial_loss": 1.3011395087903248e-06,
        "max_relative_gap_eligible": 0.0010473302495166209,
        "relative_time": 0.32198421700445706,
        "relative_time_mean_loss": 0.021330005384072204,
        "initial_loss": 200.5
      },
      "own": {
        "max_absolute_gap": 9.863028801837537e-05,
        "absolute_time": 0.1800201123765745,
        "gap_over_initial_loss": 4.919216360018722e-07,
        "max_relative_gap_eligible": 0.0008457105464094933,
        "relative_time": 0.32198421700445706,
        "relative_time_mean_loss": 0.020703719832216375,
        "initial_loss": 200.5
      }
    },
    {
      "a": 1.0,
      "delta": 10.0,
      "b": 0.1,
      "step": 0.1,
      "teacher": [
        2.0,
        12.0,
        22.0,
        1.1,
        1.2000000000000002,
        1.3,
        1.4000000000000001,
        1.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.0002904608829634725,
        "absolute_time": 0.0964057117065364,
        "gap_over_initial_loss": 1.030825598308837e-06,
        "max_relative_gap_eligible": 0.002291336042884558,
        "relative_time": 0.3289932123914894,
        "relative_time_mean_loss": 0.0295877646039392,
        "initial_loss": 281.775
      },
      "own": {
        "max_absolute_gap": 0.00018111807924675594,
        "absolute_time": 0.1120906125464623,
        "gap_over_initial_loss": 6.427755451929943e-07,
        "max_relative_gap_eligible": 0.0014818587405004812,
        "relative_time": 0.32198421700445706,
        "relative_time_mean_loss": 0.028607711711026412,
        "initial_loss": 281.775
      }
    },
    {
      "a": 1.0,
      "delta": 10.0,
      "b": 0.1,
      "step": 1.0,
      "teacher": [
        2.0,
        12.0,
        22.0,
        1.1,
        2.1,
        3.1,
        4.1,
        5.1
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.0046395229934255156,
        "absolute_time": 0.09234174076031332,
        "gap_over_initial_loss": 1.5593724874970223e-05,
        "max_relative_gap_eligible": 0.0095236808712163,
        "relative_time": 0.3289932123914894,
        "relative_time_mean_loss": 0.029809405031978178,
        "initial_loss": 297.525
      },
      "own": {
        "max_absolute_gap": 0.0032614361932585823,
        "absolute_time": 0.10064853849536932,
        "gap_over_initial_loss": 1.0961889566451836e-05,
        "max_relative_gap_eligible": 0.008318412386377441,
        "relative_time": 0.32198421700445706,
        "relative_time_mean_loss": 0.03193437122941491,
        "initial_loss": 297.525
      }
    },
    {
      "a": 1.0,
      "delta": 10.0,
      "b": 0.1,
      "step": 3.0,
      "teacher": [
        2.0,
        12.0,
        22.0,
        1.1,
        4.1,
        7.1,
        10.1,
        13.1
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.014132882564339866,
        "absolute_time": 0.0728655360634444,
        "gap_over_initial_loss": 3.368781971119687e-05,
        "max_relative_gap_eligible": 0.016077357072102425,
        "relative_time": 0.24866023348402008,
        "relative_time_mean_loss": 0.047149747845973304,
        "initial_loss": 419.525
      },
      "own": {
        "max_absolute_gap": 0.011027644797781733,
        "absolute_time": 0.0794203103719184,
        "gap_over_initial_loss": 2.628602538056548e-05,
        "max_relative_gap_eligible": 0.014809707194747966,
        "relative_time": 0.24866023348402008,
        "relative_time_mean_loss": 0.04707559631378701,
        "initial_loss": 419.525
      }
    },
    {
      "a": 1.0,
      "delta": 10.0,
      "b": 0.5,
      "step": 0.1,
      "teacher": [
        2.0,
        12.0,
        22.0,
        1.5,
        1.6,
        1.7,
        1.8,
        1.9
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.00033204278251575126,
        "absolute_time": 0.0964057117065364,
        "gap_over_initial_loss": 1.174229626083463e-06,
        "max_relative_gap_eligible": 0.0011662580539368852,
        "relative_time": 0.3084110118500594,
        "relative_time_mean_loss": 0.06924622379868442,
        "initial_loss": 282.775
      },
      "own": {
        "max_absolute_gap": 0.0002177439520346658,
        "absolute_time": 0.1120906125464623,
        "gap_over_initial_loss": 7.700254691350572e-07,
        "max_relative_gap_eligible": 0.0007501715183141953,
        "relative_time": 0.29540998349326186,
        "relative_time_mean_loss": 0.07658562027594998,
        "initial_loss": 282.775
      }
    },
    {
      "a": 1.0,
      "delta": 10.0,
      "b": 0.5,
      "step": 1.0,
      "teacher": [
        2.0,
        12.0,
        22.0,
        1.5,
        2.5,
        3.5,
        4.5,
        5.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.004974793687056334,
        "absolute_time": 0.09037445751360183,
        "gap_over_initial_loss": 1.6466011376272514e-05,
        "max_relative_gap_eligible": 0.011062275548143177,
        "relative_time": 0.32198421700445706,
        "relative_time_mean_loss": 0.03436222674418499,
        "initial_loss": 302.125
      },
      "own": {
        "max_absolute_gap": 0.003574142560043292,
        "absolute_time": 0.09850428409906249,
        "gap_over_initial_loss": 1.183001261081768e-05,
        "max_relative_gap_eligible": 0.010276851027563124,
        "relative_time": 0.32198421700445706,
        "relative_time_mean_loss": 0.032516851911016165,
        "initial_loss": 302.125
      }
    },
    {
      "a": 1.0,
      "delta": 10.0,
      "b": 0.5,
      "step": 3.0,
      "teacher": [
        2.0,
        12.0,
        22.0,
        1.5,
        4.5,
        7.5,
        10.5,
        13.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.014205048224719352,
        "absolute_time": 0.11702373367870937,
        "gap_over_initial_loss": 3.2872544344158175e-05,
        "max_relative_gap_eligible": 0.015476534167591661,
        "relative_time": 0.2540731026166824,
        "relative_time_mean_loss": 0.04537187500156317,
        "initial_loss": 432.125
      },
      "own": {
        "max_absolute_gap": 0.011119222345158164,
        "absolute_time": 0.07772831014800177,
        "gap_over_initial_loss": 2.5731495158017156e-05,
        "max_relative_gap_eligible": 0.014007097897073814,
        "relative_time": 0.2540731026166824,
        "relative_time_mean_loss": 0.04547056650173879,
        "initial_loss": 432.125
      }
    },
    {
      "a": 1.0,
      "delta": 10.0,
      "b": 1.0,
      "step": 0.1,
      "teacher": [
        2.0,
        12.0,
        22.0,
        2.0,
        2.1,
        2.2,
        2.3,
        2.4
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 0.00038593249865925827,
        "absolute_time": 0.0964057117065364,
        "gap_over_initial_loss": 1.3534367829537378e-06,
        "max_relative_gap_eligible": 0.0007030011708698138,
        "relative_time": 0.2596037998066775,
        "relative_time_mean_loss": 0.19088702333553262,
        "initial_loss": 285.15
      },
      "own": {
        "max_absolute_gap": 0.00026516158218248265,
        "absolute_time": 0.10736544653015981,
        "gap_over_initial_loss": 9.299020942748823e-07,
        "max_relative_gap_eligible": 0.0006102799980604143,
        "relative_time": 0.37437001890703914,
        "relative_time_mean_loss": 0.02957727430669015,
        "initial_loss": 285.15
      }
    },
    {
      "a": 1.0,
      "delta": 10.0,
      "b": 1.0,
      "step": 1.0,
      "teacher": [
        2.0,
        12.0,
        22.0,
        2.0,
        3.0,
        4.0,
        5.0,
        6.0
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 0.005327539087980782,
        "absolute_time": 0.0884490860106037,
        "gap_over_initial_loss": 1.7241226821944277e-05,
        "max_relative_gap_eligible": 0.012872425365414226,
        "relative_time": 0.32198421700445706,
        "relative_time_mean_loss": 0.031946423648026995,
        "initial_loss": 309.0
      },
      "own": {
        "max_absolute_gap": 0.003921449653172537,
        "absolute_time": 0.0964057117065364,
        "gap_over_initial_loss": 1.2690775576610153e-05,
        "max_relative_gap_eligible": 0.010498230756772522,
        "relative_time": 0.3151245438966849,
        "relative_time_mean_loss": 0.03509661919408884,
        "initial_loss": 309.0
      }
    },
    {
      "a": 1.0,
      "delta": 10.0,
      "b": 1.0,
      "step": 3.0,
      "teacher": [
        2.0,
        12.0,
        22.0,
        2.0,
        5.0,
        8.0,
        11.0,
        14.0
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 0.015765748606677565,
        "absolute_time": 0.1120906125464623,
        "gap_over_initial_loss": 3.511302585006139e-05,
        "max_relative_gap_eligible": 0.012003714736864516,
        "relative_time": 0.24336268215535029,
        "relative_time_mean_loss": 0.0694811998759336,
        "initial_loss": 449.0
      },
      "own": {
        "max_absolute_gap": 0.011168645050872783,
        "absolute_time": 0.0760723569345328,
        "gap_over_initial_loss": 2.4874487863859204e-05,
        "max_relative_gap_eligible": 0.010683730358610893,
        "relative_time": 0.24336268215535029,
        "relative_time_mean_loss": 0.06928851559738858,
        "initial_loss": 449.0
      }
    },
    {
      "a": 1.0,
      "delta": 30.0,
      "b": 0.1,
      "step": 0.1,
      "teacher": [
        2.0,
        32.0,
        62.0,
        1.1,
        1.2000000000000002,
        1.3,
        1.4000000000000001,
        1.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.0011589216390213153,
        "absolute_time": 0.04253175628144505,
        "gap_over_initial_loss": 4.948902601750019e-07,
        "max_relative_gap_eligible": 0.001583867171379676,
        "relative_time": 0.09037445751360183,
        "relative_time_mean_loss": 0.4868027244162221,
        "initial_loss": 2341.775
      },
      "own": {
        "max_absolute_gap": 0.001347714986920323,
        "absolute_time": 0.030791298785822346,
        "gap_over_initial_loss": 5.755100241997301e-07,
        "max_relative_gap_eligible": 0.0014292156025585596,
        "relative_time": 0.0964057117065364,
        "relative_time_mean_loss": 0.4493436157423936,
        "initial_loss": 2341.775
      }
    },
    {
      "a": 1.0,
      "delta": 30.0,
      "b": 0.1,
      "step": 1.0,
      "teacher": [
        2.0,
        32.0,
        62.0,
        1.1,
        2.1,
        3.1,
        4.1,
        5.1
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.017320956001622534,
        "absolute_time": 0.06133428869335295,
        "gap_over_initial_loss": 7.347093244662319e-06,
        "max_relative_gap_eligible": 0.011544299494379826,
        "relative_time": 0.20048542153348364,
        "relative_time_mean_loss": 0.4661754461515554,
        "initial_loss": 2357.525
      },
      "own": {
        "max_absolute_gap": 0.0157238437260645,
        "absolute_time": 0.030791298785822346,
        "gap_over_initial_loss": 6.669640290586314e-06,
        "max_relative_gap_eligible": 0.00762199932330017,
        "relative_time": 0.19621420455462607,
        "relative_time_mean_loss": 0.4794918898779156,
        "initial_loss": 2357.525
      }
    },
    {
      "a": 1.0,
      "delta": 30.0,
      "b": 0.1,
      "step": 3.0,
      "teacher": [
        2.0,
        32.0,
        62.0,
        1.1,
        4.1,
        7.1,
        10.1,
        13.1
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.1348854638356869,
        "absolute_time": 0.04839800276574362,
        "gap_over_initial_loss": 5.439971923480783e-05,
        "max_relative_gap_eligible": 0.02227586560272794,
        "relative_time": 0.1879428188407418,
        "relative_time_mean_loss": 0.2497029214142965,
        "initial_loss": 2479.525
      },
      "own": {
        "max_absolute_gap": 0.1033222104518785,
        "absolute_time": 0.05275174806494967,
        "gap_over_initial_loss": 4.1670162814199696e-05,
        "max_relative_gap_eligible": 0.01776728625327537,
        "relative_time": 0.1839388141966795,
        "relative_time_mean_loss": 0.27079869237064647,
        "initial_loss": 2479.525
      }
    },
    {
      "a": 1.0,
      "delta": 30.0,
      "b": 0.5,
      "step": 0.1,
      "teacher": [
        2.0,
        32.0,
        62.0,
        1.5,
        1.6,
        1.7,
        1.8,
        1.9
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.0012504919213789378,
        "absolute_time": 0.04253175628144505,
        "gap_over_initial_loss": 5.337652661390607e-07,
        "max_relative_gap_eligible": 0.002487414330229817,
        "relative_time": 0.22327729783535613,
        "relative_time_mean_loss": 0.23925402744802915,
        "initial_loss": 2342.775
      },
      "own": {
        "max_absolute_gap": 0.0013992032517364805,
        "absolute_time": 0.030791298785822346,
        "gap_over_initial_loss": 5.972418400130104e-07,
        "max_relative_gap_eligible": 0.0014485225555113653,
        "relative_time": 0.21386507074536532,
        "relative_time_mean_loss": 0.24141490740278254,
        "initial_loss": 2342.775
      }
    },
    {
      "a": 1.0,
      "delta": 30.0,
      "b": 0.5,
      "step": 1.0,
      "teacher": [
        2.0,
        32.0,
        62.0,
        1.5,
        2.5,
        3.5,
        4.5,
        5.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.019804867883751243,
        "absolute_time": 0.060027599891496926,
        "gap_over_initial_loss": 8.384343709054873e-06,
        "max_relative_gap_eligible": 0.010474940940019089,
        "relative_time": 0.1839388141966795,
        "relative_time_mean_loss": 0.7167394224436713,
        "initial_loss": 2362.125
      },
      "own": {
        "max_absolute_gap": 0.01648708102663221,
        "absolute_time": 0.06830698281878966,
        "gap_over_initial_loss": 6.9797665350615275e-06,
        "max_relative_gap_eligible": 0.0070538978021029135,
        "relative_time": 0.1839388141966795,
        "relative_time_mean_loss": 0.6735030478689299,
        "initial_loss": 2362.125
      }
    },
    {
      "a": 1.0,
      "delta": 30.0,
      "b": 0.5,
      "step": 3.0,
      "teacher": [
        2.0,
        32.0,
        62.0,
        1.5,
        4.5,
        7.5,
        10.5,
        13.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.14419393803022018,
        "absolute_time": 0.047366913474688535,
        "gap_over_initial_loss": 5.785983368820592e-05,
        "max_relative_gap_eligible": 0.02793591095022923,
        "relative_time": 0.1879428188407418,
        "relative_time_mean_loss": 0.251292098333766,
        "initial_loss": 2492.125
      },
      "own": {
        "max_absolute_gap": 0.1105156905027016,
        "absolute_time": 0.05275174806494967,
        "gap_over_initial_loss": 4.434596599396162e-05,
        "max_relative_gap_eligible": 0.02238387938613198,
        "relative_time": 0.1839388141966795,
        "relative_time_mean_loss": 0.2717037604159157,
        "initial_loss": 2492.125
      }
    },
    {
      "a": 1.0,
      "delta": 30.0,
      "b": 1.0,
      "step": 0.1,
      "teacher": [
        2.0,
        32.0,
        62.0,
        2.0,
        2.1,
        2.2,
        2.3,
        2.4
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 0.0013893344909305938,
        "absolute_time": 0.04440358391211844,
        "gap_over_initial_loss": 5.924288386374406e-07,
        "max_relative_gap_eligible": 0.002241331416100054,
        "relative_time": 0.24866023348402008,
        "relative_time_mean_loss": 0.2732011989503636,
        "initial_loss": 2345.15
      },
      "own": {
        "max_absolute_gap": 0.0014636229613387286,
        "absolute_time": 0.030791298785822346,
        "gap_over_initial_loss": 6.241063306563455e-07,
        "max_relative_gap_eligible": 0.001514487826287811,
        "relative_time": 0.24336268215535029,
        "relative_time_mean_loss": 0.2658105029385781,
        "initial_loss": 2345.15
      }
    },
    {
      "a": 1.0,
      "delta": 30.0,
      "b": 1.0,
      "step": 1.0,
      "teacher": [
        2.0,
        32.0,
        62.0,
        2.0,
        3.0,
        4.0,
        5.0,
        6.0
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 0.02312766365391461,
        "absolute_time": 0.0587487492803376,
        "gap_over_initial_loss": 9.762627122800595e-06,
        "max_relative_gap_eligible": 0.00928443297759899,
        "relative_time": 0.16875784338478644,
        "relative_time_mean_loss": 1.096358298303163,
        "initial_loss": 2369.0
      },
      "own": {
        "max_absolute_gap": 0.01921048438031292,
        "absolute_time": 0.06685174511343159,
        "gap_over_initial_loss": 8.109111177844205e-06,
        "max_relative_gap_eligible": 0.0063304257612002875,
        "relative_time": 0.16875784338478644,
        "relative_time_mean_loss": 1.0337910291236088,
        "initial_loss": 2369.0
      }
    },
    {
      "a": 1.0,
      "delta": 30.0,
      "b": 1.0,
      "step": 3.0,
      "teacher": [
        2.0,
        32.0,
        62.0,
        2.0,
        5.0,
        8.0,
        11.0,
        14.0
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 0.15609460388581198,
        "absolute_time": 0.047366913474688535,
        "gap_over_initial_loss": 6.221387161650537e-05,
        "max_relative_gap_eligible": 0.03110404118237136,
        "relative_time": 0.1879428188407418,
        "relative_time_mean_loss": 0.2687491978512069,
        "initial_loss": 2509.0
      },
      "own": {
        "max_absolute_gap": 0.11972386108383404,
        "absolute_time": 0.05162790494321027,
        "gap_over_initial_loss": 4.771776049574892e-05,
        "max_relative_gap_eligible": 0.02682869406419803,
        "relative_time": 0.1879428188407418,
        "relative_time_mean_loss": 0.2601756843485604,
        "initial_loss": 2509.0
      }
    },
    {
      "a": 3.0,
      "delta": 1.0,
      "b": 0.1,
      "step": 0.1,
      "teacher": [
        4.0,
        5.0,
        6.0,
        1.1,
        1.2000000000000002,
        1.3,
        1.4000000000000001,
        1.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 1.5200679936988593e-08,
        "absolute_time": 0.16516256268822915,
        "gap_over_initial_loss": 6.014116691192321e-10,
        "max_relative_gap_eligible": 2.7273484435934163e-07,
        "relative_time": 0.35858849670214604,
        "relative_time_mean_loss": 0.009578929108936395,
        "initial_loss": 25.275
      },
      "own": {
        "max_absolute_gap": 1.0619388701726962e-08,
        "absolute_time": 0.17618489605691678,
        "gap_over_initial_loss": 4.201538556568531e-10,
        "max_relative_gap_eligible": 2.485365160828941e-07,
        "relative_time": 0.32198421700445706,
        "relative_time_mean_loss": 0.015741905386371123,
        "initial_loss": 25.275
      }
    },
    {
      "a": 3.0,
      "delta": 1.0,
      "b": 0.1,
      "step": 1.0,
      "teacher": [
        4.0,
        5.0,
        6.0,
        1.1,
        2.1,
        3.1,
        4.1,
        5.1
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 1.463772935084151e-07,
        "absolute_time": 0.21852051413401086,
        "gap_over_initial_loss": 3.5680022793032326e-09,
        "max_relative_gap_eligible": 2.8102953544968144e-06,
        "relative_time": 0.3993540775488549,
        "relative_time_mean_loss": 0.004622953649202989,
        "initial_loss": 41.025
      },
      "own": {
        "max_absolute_gap": 1.1228156493459096e-07,
        "absolute_time": 0.15153124700133738,
        "gap_over_initial_loss": 2.7369059094354898e-09,
        "max_relative_gap_eligible": 2.976204843042241e-06,
        "relative_time": 0.3993540775488549,
        "relative_time_mean_loss": 0.004624067933237818,
        "initial_loss": 41.025
      }
    },
    {
      "a": 3.0,
      "delta": 1.0,
      "b": 0.1,
      "step": 3.0,
      "teacher": [
        4.0,
        5.0,
        6.0,
        1.1,
        4.1,
        7.1,
        10.1,
        13.1
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 4.375564410796784e-07,
        "absolute_time": 0.17243138663114102,
        "gap_over_initial_loss": 2.6839836901069067e-09,
        "max_relative_gap_eligible": 2.5327984859180914e-06,
        "relative_time": 0.28295701189137873,
        "relative_time_mean_loss": 0.018439556699855284,
        "initial_loss": 163.02499999999998
      },
      "own": {
        "max_absolute_gap": 2.040342552689367e-07,
        "absolute_time": 0.1839388141966795,
        "gap_over_initial_loss": 1.2515519415361861e-09,
        "max_relative_gap_eligible": 2.8228501366005045e-06,
        "relative_time": 0.28295701189137873,
        "relative_time_mean_loss": 0.018444469066314084,
        "initial_loss": 163.02499999999998
      }
    },
    {
      "a": 3.0,
      "delta": 1.0,
      "b": 0.5,
      "step": 0.1,
      "teacher": [
        4.0,
        5.0,
        6.0,
        1.5,
        1.6,
        1.7,
        1.8,
        1.9
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 1.5830135646766053e-08,
        "absolute_time": 0.16164387720661286,
        "gap_over_initial_loss": 6.024789970224949e-10,
        "max_relative_gap_eligible": 2.6906475625878444e-07,
        "relative_time": 0.5171140884309058,
        "relative_time_mean_loss": 0.0028659175833228093,
        "initial_loss": 26.275
      },
      "own": {
        "max_absolute_gap": 1.1751155493122667e-08,
        "absolute_time": 0.17243138663114102,
        "gap_over_initial_loss": 4.472371262844022e-10,
        "max_relative_gap_eligible": 2.556963069504309e-07,
        "relative_time": 0.5171140884309058,
        "relative_time_mean_loss": 0.0028647775620245447,
        "initial_loss": 26.275
      }
    },
    {
      "a": 3.0,
      "delta": 1.0,
      "b": 0.5,
      "step": 1.0,
      "teacher": [
        4.0,
        5.0,
        6.0,
        1.5,
        2.5,
        3.5,
        4.5,
        5.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 1.7160713394748228e-07,
        "absolute_time": 0.20930880867720483,
        "gap_over_initial_loss": 3.761252250903721e-09,
        "max_relative_gap_eligible": 2.174346844065941e-06,
        "relative_time": 0.3993540775488549,
        "relative_time_mean_loss": 0.005216801475661654,
        "initial_loss": 45.625
      },
      "own": {
        "max_absolute_gap": 1.1463559690394476e-07,
        "absolute_time": 0.21852051413401086,
        "gap_over_initial_loss": 2.512561028031666e-09,
        "max_relative_gap_eligible": 2.3196150393816856e-06,
        "relative_time": 0.3993540775488549,
        "relative_time_mean_loss": 0.005217834580901629,
        "initial_loss": 45.625
      }
    },
    {
      "a": 3.0,
      "delta": 1.0,
      "b": 0.5,
      "step": 3.0,
      "teacher": [
        4.0,
        5.0,
        6.0,
        1.5,
        4.5,
        7.5,
        10.5,
        13.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 4.372545294728525e-07,
        "absolute_time": 0.16875784338478644,
        "gap_over_initial_loss": 2.4897055058952454e-09,
        "max_relative_gap_eligible": 2.200251746808882e-06,
        "relative_time": 0.28911645787145135,
        "relative_time_mean_loss": 0.019774551045348848,
        "initial_loss": 175.625
      },
      "own": {
        "max_absolute_gap": 1.9974717424542376e-07,
        "absolute_time": 0.1800201123765745,
        "gap_over_initial_loss": 1.1373504583369325e-09,
        "max_relative_gap_eligible": 2.4177245484756804e-06,
        "relative_time": 0.28911645787145135,
        "relative_time_mean_loss": 0.01977929065484558,
        "initial_loss": 175.625
      }
    },
    {
      "a": 3.0,
      "delta": 1.0,
      "b": 1.0,
      "step": 0.1,
      "teacher": [
        4.0,
        5.0,
        6.0,
        2.0,
        2.1,
        2.2,
        2.3,
        2.4
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 1.5709676004505013e-08,
        "absolute_time": 0.15482979939966482,
        "gap_over_initial_loss": 5.483307505935433e-10,
        "max_relative_gap_eligible": 3.128055504119135e-07,
        "relative_time": 0.484762825638838,
        "relative_time_mean_loss": 0.0033267146980168775,
        "initial_loss": 28.65
      },
      "own": {
        "max_absolute_gap": 1.255463910609933e-08,
        "absolute_time": 0.16516256268822915,
        "gap_over_initial_loss": 4.3820729864221047e-10,
        "max_relative_gap_eligible": 2.775317303427365e-07,
        "relative_time": 0.484762825638838,
        "relative_time_mean_loss": 0.003326168646758638,
        "initial_loss": 28.65
      }
    },
    {
      "a": 3.0,
      "delta": 1.0,
      "b": 1.0,
      "step": 1.0,
      "teacher": [
        4.0,
        5.0,
        6.0,
        2.0,
        3.0,
        4.0,
        5.0,
        6.0
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 1.9679184914966896e-07,
        "absolute_time": 0.20048542153348364,
        "gap_over_initial_loss": 3.748416174279409e-09,
        "max_relative_gap_eligible": 1.6788460197548657e-06,
        "relative_time": 0.3663942989324877,
        "relative_time_mean_loss": 0.009052406053864112,
        "initial_loss": 52.5
      },
      "own": {
        "max_absolute_gap": 1.2168178586957623e-07,
        "absolute_time": 0.20930880867720483,
        "gap_over_initial_loss": 2.3177483022776423e-09,
        "max_relative_gap_eligible": 1.8660067164737373e-06,
        "relative_time": 0.37437001890703914,
        "relative_time_mean_loss": 0.007716709644699423,
        "initial_loss": 52.5
      }
    },
    {
      "a": 3.0,
      "delta": 1.0,
      "b": 1.0,
      "step": 3.0,
      "teacher": [
        4.0,
        5.0,
        6.0,
        2.0,
        5.0,
        8.0,
        11.0,
        14.0
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 4.2794471810658763e-07,
        "absolute_time": 0.16516256268822915,
        "gap_over_initial_loss": 2.2230894447095462e-09,
        "max_relative_gap_eligible": 1.4976566153759606e-06,
        "relative_time": 0.28911645787145135,
        "relative_time_mean_loss": 0.026826455846829692,
        "initial_loss": 192.5
      },
      "own": {
        "max_absolute_gap": 1.9081678892529652e-07,
        "absolute_time": 0.17618489605691678,
        "gap_over_initial_loss": 9.912560463651768e-10,
        "max_relative_gap_eligible": 1.6512159373725152e-06,
        "relative_time": 0.29540998349326186,
        "relative_time_mean_loss": 0.023317687480068523,
        "initial_loss": 192.5
      }
    },
    {
      "a": 3.0,
      "delta": 3.0,
      "b": 0.1,
      "step": 0.1,
      "teacher": [
        4.0,
        7.0,
        10.0,
        1.1,
        1.2000000000000002,
        1.3,
        1.4000000000000001,
        1.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 2.9212561905023193e-06,
        "absolute_time": 0.13032739656844675,
        "gap_over_initial_loss": 4.616762055317771e-08,
        "max_relative_gap_eligible": 2.295756231583624e-05,
        "relative_time": 0.3663942989324877,
        "relative_time_mean_loss": 0.00869171239647274,
        "initial_loss": 63.275
      },
      "own": {
        "max_absolute_gap": 1.980185984740146e-06,
        "absolute_time": 0.14205127478123247,
        "gap_over_initial_loss": 3.129491876317892e-08,
        "max_relative_gap_eligible": 1.6630238069991897e-05,
        "relative_time": 0.28911645787145135,
        "relative_time_mean_loss": 0.024656747283398908,
        "initial_loss": 63.275
      }
    },
    {
      "a": 3.0,
      "delta": 3.0,
      "b": 0.1,
      "step": 1.0,
      "teacher": [
        4.0,
        7.0,
        10.0,
        1.1,
        2.1,
        3.1,
        4.1,
        5.1
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 3.56529111513737e-05,
        "absolute_time": 0.11957112192387923,
        "gap_over_initial_loss": 4.511599006817298e-07,
        "max_relative_gap_eligible": 0.00019803169608228566,
        "relative_time": 0.3663942989324877,
        "relative_time_mean_loss": 0.00872308161170118,
        "initial_loss": 79.025
      },
      "own": {
        "max_absolute_gap": 2.7062584763370978e-05,
        "absolute_time": 0.1275508525944477,
        "gap_over_initial_loss": 3.4245599194395414e-07,
        "max_relative_gap_eligible": 0.0001989326151100919,
        "relative_time": 0.3663942989324877,
        "relative_time_mean_loss": 0.008738627671053779,
        "initial_loss": 79.025
      }
    },
    {
      "a": 3.0,
      "delta": 3.0,
      "b": 0.1,
      "step": 3.0,
      "teacher": [
        4.0,
        7.0,
        10.0,
        1.1,
        4.1,
        7.1,
        10.1,
        13.1
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.00010187707443853888,
        "absolute_time": 0.14205127478123247,
        "gap_over_initial_loss": 5.067880832659564e-07,
        "max_relative_gap_eligible": 0.00021474837048082035,
        "relative_time": 0.26525488995087515,
        "relative_time_mean_loss": 0.025776638605400366,
        "initial_loss": 201.02499999999998
      },
      "own": {
        "max_absolute_gap": 5.6678518821406954e-05,
        "absolute_time": 0.15153124700133738,
        "gap_over_initial_loss": 2.8194761259249825e-07,
        "max_relative_gap_eligible": 0.0002873469855791147,
        "relative_time": 0.27102899377916223,
        "relative_time_mean_loss": 0.021539799274668488,
        "initial_loss": 201.02499999999998
      }
    },
    {
      "a": 3.0,
      "delta": 3.0,
      "b": 0.5,
      "step": 0.1,
      "teacher": [
        4.0,
        7.0,
        10.0,
        1.5,
        1.6,
        1.7,
        1.8,
        1.9
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 3.2246174492822632e-06,
        "absolute_time": 0.13032739656844675,
        "gap_over_initial_loss": 5.016907739062253e-08,
        "max_relative_gap_eligible": 1.1596159570512837e-05,
        "relative_time": 0.45443549572281533,
        "relative_time_mean_loss": 0.006714086681326338,
        "initial_loss": 64.275
      },
      "own": {
        "max_absolute_gap": 2.2640113821470464e-06,
        "absolute_time": 0.1390249608873186,
        "gap_over_initial_loss": 3.522382547097699e-08,
        "max_relative_gap_eligible": 1.2818763748570043e-05,
        "relative_time": 0.45443549572281533,
        "relative_time_mean_loss": 0.006671305138077561,
        "initial_loss": 64.275
      }
    },
    {
      "a": 3.0,
      "delta": 3.0,
      "b": 0.5,
      "step": 1.0,
      "teacher": [
        4.0,
        7.0,
        10.0,
        1.5,
        2.5,
        3.5,
        4.5,
        5.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 3.524000431731622e-05,
        "absolute_time": 0.11702373367870937,
        "gap_over_initial_loss": 4.214051338393569e-07,
        "max_relative_gap_eligible": 0.00016224262740656328,
        "relative_time": 0.3663942989324877,
        "relative_time_mean_loss": 0.009459592377052638,
        "initial_loss": 83.625
      },
      "own": {
        "max_absolute_gap": 2.779625024684762e-05,
        "absolute_time": 0.12483346115968856,
        "gap_over_initial_loss": 3.323916322492989e-07,
        "max_relative_gap_eligible": 0.0001653150690584971,
        "relative_time": 0.3663942989324877,
        "relative_time_mean_loss": 0.009475678864046292,
        "initial_loss": 83.625
      }
    },
    {
      "a": 3.0,
      "delta": 3.0,
      "b": 0.5,
      "step": 3.0,
      "teacher": [
        4.0,
        7.0,
        10.0,
        1.5,
        4.5,
        7.5,
        10.5,
        13.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.00010702177249743983,
        "absolute_time": 0.14205127478123247,
        "gap_over_initial_loss": 5.009796255000109e-07,
        "max_relative_gap_eligible": 0.00017333988313191718,
        "relative_time": 0.2540731026166824,
        "relative_time_mean_loss": 0.04141260150729548,
        "initial_loss": 213.625
      },
      "own": {
        "max_absolute_gap": 5.7819588150431755e-05,
        "absolute_time": 0.14830296820645544,
        "gap_over_initial_loss": 2.7065927747422705e-07,
        "max_relative_gap_eligible": 0.00021955095413743396,
        "relative_time": 0.2596037998066775,
        "relative_time_mean_loss": 0.03571021036984637,
        "initial_loss": 213.625
      }
    },
    {
      "a": 3.0,
      "delta": 3.0,
      "b": 1.0,
      "step": 0.1,
      "teacher": [
        4.0,
        7.0,
        10.0,
        2.0,
        2.1,
        2.2,
        2.3,
        2.4
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 3.5110366667368e-06,
        "absolute_time": 0.1275508525944477,
        "gap_over_initial_loss": 5.2678719680972235e-08,
        "max_relative_gap_eligible": 1.9153224014196588e-05,
        "relative_time": 0.4352788231682706,
        "relative_time_mean_loss": 0.007832998408966908,
        "initial_loss": 66.65
      },
      "own": {
        "max_absolute_gap": 2.575778924374106e-06,
        "absolute_time": 0.13606312072515125,
        "gap_over_initial_loss": 3.864634545197458e-08,
        "max_relative_gap_eligible": 1.698713572000559e-05,
        "relative_time": 0.4352788231682706,
        "relative_time_mean_loss": 0.00780695922150719,
        "initial_loss": 66.65
      }
    },
    {
      "a": 3.0,
      "delta": 3.0,
      "b": 1.0,
      "step": 1.0,
      "teacher": [
        4.0,
        7.0,
        10.0,
        2.0,
        3.0,
        4.0,
        5.0,
        6.0
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 3.380065747737859e-05,
        "absolute_time": 0.1120906125464623,
        "gap_over_initial_loss": 3.734879279268353e-07,
        "max_relative_gap_eligible": 0.00011921972190895473,
        "relative_time": 0.3289932123914894,
        "relative_time_mean_loss": 0.019148054196371618,
        "initial_loss": 90.5
      },
      "own": {
        "max_absolute_gap": 2.8042517157267355e-05,
        "absolute_time": 0.11957112192387923,
        "gap_over_initial_loss": 3.098620680361034e-07,
        "max_relative_gap_eligible": 0.00013196924610943666,
        "relative_time": 0.33615478052507586,
        "relative_time_mean_loss": 0.016493542527818275,
        "initial_loss": 90.5
      }
    },
    {
      "a": 3.0,
      "delta": 3.0,
      "b": 1.0,
      "step": 3.0,
      "teacher": [
        4.0,
        7.0,
        10.0,
        2.0,
        5.0,
        8.0,
        11.0,
        14.0
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.00011153165806665477,
        "absolute_time": 0.1390249608873186,
        "gap_over_initial_loss": 4.838683647143375e-07,
        "max_relative_gap_eligible": 0.00013074548057634107,
        "relative_time": 0.23817799185671604,
        "relative_time_mean_loss": 0.07768112085027605,
        "initial_loss": 230.5
      },
      "own": {
        "max_absolute_gap": 5.82197694036779e-05,
        "absolute_time": 0.14514346587968605,
        "gap_over_initial_loss": 2.525803444845028e-07,
        "max_relative_gap_eligible": 0.00015819764238260555,
        "relative_time": 0.24866023348402008,
        "relative_time_mean_loss": 0.0597749104689109,
        "initial_loss": 230.5
      }
    },
    {
      "a": 3.0,
      "delta": 10.0,
      "b": 0.1,
      "step": 0.1,
      "teacher": [
        4.0,
        14.0,
        24.0,
        1.1,
        1.2000000000000002,
        1.3,
        1.4000000000000001,
        1.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.0001558785481368119,
        "absolute_time": 0.08114914228241465,
        "gap_over_initial_loss": 4.406149336069872e-07,
        "max_relative_gap_eligible": 0.0004207200476858869,
        "relative_time": 0.26525488995087515,
        "relative_time_mean_loss": 0.037734133761008315,
        "initial_loss": 353.775
      },
      "own": {
        "max_absolute_gap": 0.00010348454828568165,
        "absolute_time": 0.09435184809116608,
        "gap_over_initial_loss": 2.925151530935811e-07,
        "max_relative_gap_eligible": 0.00028193697210460985,
        "relative_time": 0.26525488995087515,
        "relative_time_mean_loss": 0.03801247150142617,
        "initial_loss": 353.775
      }
    },
    {
      "a": 3.0,
      "delta": 10.0,
      "b": 0.1,
      "step": 1.0,
      "teacher": [
        4.0,
        14.0,
        24.0,
        1.1,
        2.1,
        3.1,
        4.1,
        5.1
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.0025411614258086246,
        "absolute_time": 0.08114914228241465,
        "gap_over_initial_loss": 6.876832219223665e-06,
        "max_relative_gap_eligible": 0.0023124280316303867,
        "relative_time": 0.29540998349326186,
        "relative_time_mean_loss": 0.040192937427275255,
        "initial_loss": 369.525
      },
      "own": {
        "max_absolute_gap": 0.001826196705903449,
        "absolute_time": 0.0884490860106037,
        "gap_over_initial_loss": 4.942011246609699e-06,
        "max_relative_gap_eligible": 0.002274383726834384,
        "relative_time": 0.29540998349326186,
        "relative_time_mean_loss": 0.040179024619165254,
        "initial_loss": 369.525
      }
    },
    {
      "a": 3.0,
      "delta": 10.0,
      "b": 0.1,
      "step": 3.0,
      "teacher": [
        4.0,
        14.0,
        24.0,
        1.1,
        4.1,
        7.1,
        10.1,
        13.1
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.010253104005130353,
        "absolute_time": 0.06830698281878966,
        "gap_over_initial_loss": 2.0859781303352532e-05,
        "max_relative_gap_eligible": 0.0026411785579156222,
        "relative_time": 0.21386507074536532,
        "relative_time_mean_loss": 0.11658475410413272,
        "initial_loss": 491.525
      },
      "own": {
        "max_absolute_gap": 0.007614466825138777,
        "absolute_time": 0.0728655360634444,
        "gap_over_initial_loss": 1.5491514826588225e-05,
        "max_relative_gap_eligible": 0.0037227866198921767,
        "relative_time": 0.23817799185671604,
        "relative_time_mean_loss": 0.05495007514371457,
        "initial_loss": 491.525
      }
    },
    {
      "a": 3.0,
      "delta": 10.0,
      "b": 0.5,
      "step": 0.1,
      "teacher": [
        4.0,
        14.0,
        24.0,
        1.5,
        1.6,
        1.7,
        1.8,
        1.9
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.00017582929860360252,
        "absolute_time": 0.08114914228241465,
        "gap_over_initial_loss": 4.956079165769926e-07,
        "max_relative_gap_eligible": 0.00021351604144167078,
        "relative_time": 0.28911645787145135,
        "relative_time_mean_loss": 0.06595239447128903,
        "initial_loss": 354.775
      },
      "own": {
        "max_absolute_gap": 0.0001206216621727485,
        "absolute_time": 0.09234174076031332,
        "gap_over_initial_loss": 3.399948197385625e-07,
        "max_relative_gap_eligible": 0.0001357852860467008,
        "relative_time": 0.24866023348402008,
        "relative_time_mean_loss": 0.11850508506964044,
        "initial_loss": 354.775
      }
    },
    {
      "a": 3.0,
      "delta": 10.0,
      "b": 0.5,
      "step": 1.0,
      "teacher": [
        4.0,
        14.0,
        24.0,
        1.5,
        2.5,
        3.5,
        4.5,
        5.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.002773572101370192,
        "absolute_time": 0.0794203103719184,
        "gap_over_initial_loss": 7.413490414621295e-06,
        "max_relative_gap_eligible": 0.0027039411014872826,
        "relative_time": 0.29540998349326186,
        "relative_time_mean_loss": 0.04140060371440891,
        "initial_loss": 374.125
      },
      "own": {
        "max_absolute_gap": 0.0020182959650547616,
        "absolute_time": 0.08656473334773525,
        "gap_over_initial_loss": 5.3947102306842945e-06,
        "max_relative_gap_eligible": 0.002552975461375645,
        "relative_time": 0.29540998349326186,
        "relative_time_mean_loss": 0.04144220208871473,
        "initial_loss": 374.125
      }
    },
    {
      "a": 3.0,
      "delta": 10.0,
      "b": 0.5,
      "step": 3.0,
      "teacher": [
        4.0,
        14.0,
        24.0,
        1.5,
        4.5,
        7.5,
        10.5,
        13.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.0102449428633129,
        "absolute_time": 0.06685174511343159,
        "gap_over_initial_loss": 2.0322227350980215e-05,
        "max_relative_gap_eligible": 0.0025979595983191333,
        "relative_time": 0.20048542153348364,
        "relative_time_mean_loss": 0.17686899129901917,
        "initial_loss": 504.125
      },
      "own": {
        "max_absolute_gap": 0.007742776556145969,
        "absolute_time": 0.0728655360634444,
        "gap_over_initial_loss": 1.53588426603441e-05,
        "max_relative_gap_eligible": 0.0034283710320811922,
        "relative_time": 0.21852051413401086,
        "relative_time_mean_loss": 0.10391830241420945,
        "initial_loss": 504.125
      }
    },
    {
      "a": 3.0,
      "delta": 10.0,
      "b": 1.0,
      "step": 0.1,
      "teacher": [
        4.0,
        14.0,
        24.0,
        2.0,
        2.1,
        2.2,
        2.3,
        2.4
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.00020341190727890535,
        "absolute_time": 0.08114914228241465,
        "gap_over_initial_loss": 5.695419495419442e-07,
        "max_relative_gap_eligible": 0.00011065847523732383,
        "relative_time": 0.23310375815419868,
        "relative_time_mean_loss": 0.2514303822364797,
        "initial_loss": 357.15
      },
      "own": {
        "max_absolute_gap": 0.000143861463572037,
        "absolute_time": 0.09234174076031332,
        "gap_over_initial_loss": 4.028040419208652e-07,
        "max_relative_gap_eligible": 0.00012162937481074506,
        "relative_time": 0.3434722426291159,
        "relative_time_mean_loss": 0.03892605689854822,
        "initial_loss": 357.15
      }
    },
    {
      "a": 3.0,
      "delta": 10.0,
      "b": 1.0,
      "step": 1.0,
      "teacher": [
        4.0,
        14.0,
        24.0,
        2.0,
        3.0,
        4.0,
        5.0,
        6.0
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 0.0030478952871373366,
        "absolute_time": 0.0794203103719184,
        "gap_over_initial_loss": 7.999725163090121e-06,
        "max_relative_gap_eligible": 0.0027272276070095507,
        "relative_time": 0.29540998349326186,
        "relative_time_mean_loss": 0.04033091539222085,
        "initial_loss": 381.0
      },
      "own": {
        "max_absolute_gap": 0.0022505713576119746,
        "absolute_time": 0.08472052564416727,
        "gap_over_initial_loss": 5.90701143730177e-06,
        "max_relative_gap_eligible": 0.0025566368577882664,
        "relative_time": 0.29540998349326186,
        "relative_time_mean_loss": 0.04046467561863944,
        "initial_loss": 381.0
      }
    },
    {
      "a": 3.0,
      "delta": 10.0,
      "b": 1.0,
      "step": 3.0,
      "teacher": [
        4.0,
        14.0,
        24.0,
        2.0,
        5.0,
        8.0,
        11.0,
        14.0
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 0.010194885431786815,
        "absolute_time": 0.06685174511343159,
        "gap_over_initial_loss": 1.956791829517623e-05,
        "max_relative_gap_eligible": 0.00239246923127771,
        "relative_time": 0.19203398319201304,
        "relative_time_mean_loss": 0.24393714964206425,
        "initial_loss": 521.0
      },
      "own": {
        "max_absolute_gap": 0.00790100165338714,
        "absolute_time": 0.07131318122174454,
        "gap_over_initial_loss": 1.5165070351990673e-05,
        "max_relative_gap_eligible": 0.0029963312591604146,
        "relative_time": 0.20048542153348364,
        "relative_time_mean_loss": 0.19359068570641907,
        "initial_loss": 521.0
      }
    },
    {
      "a": 3.0,
      "delta": 30.0,
      "b": 0.1,
      "step": 0.1,
      "teacher": [
        4.0,
        34.0,
        64.0,
        1.1,
        1.2000000000000002,
        1.3,
        1.4000000000000001,
        1.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.0009436678596550507,
        "absolute_time": 0.03902149471154734,
        "gap_over_initial_loss": 3.724355397203977e-07,
        "max_relative_gap_eligible": 0.00031507784600240336,
        "relative_time": 0.17243138663114102,
        "relative_time_mean_loss": 0.25842511313213357,
        "initial_loss": 2533.775
      },
      "own": {
        "max_absolute_gap": 0.0010847512588014752,
        "absolute_time": 0.028864959084361447,
        "gap_over_initial_loss": 4.2811664761136055e-07,
        "max_relative_gap_eligible": 0.0002487201584108737,
        "relative_time": 0.17243138663114102,
        "relative_time_mean_loss": 0.2726390362368246,
        "initial_loss": 2533.775
      }
    },
    {
      "a": 3.0,
      "delta": 30.0,
      "b": 0.1,
      "step": 1.0,
      "teacher": [
        4.0,
        34.0,
        64.0,
        1.1,
        2.1,
        3.1,
        4.1,
        5.1
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.013112352372768754,
        "absolute_time": 0.04073883531483475,
        "gap_over_initial_loss": 5.143056990132967e-06,
        "max_relative_gap_eligible": 0.002683988246805417,
        "relative_time": 0.1800201123765745,
        "relative_time_mean_loss": 0.7037259790047217,
        "initial_loss": 2549.525
      },
      "own": {
        "max_absolute_gap": 0.012674273198939545,
        "absolute_time": 0.028864959084361447,
        "gap_over_initial_loss": 4.9712292285580826e-06,
        "max_relative_gap_eligible": 0.00198084819953462,
        "relative_time": 0.17243138663114102,
        "relative_time_mean_loss": 0.8633369044322681,
        "initial_loss": 2549.525
      }
    },
    {
      "a": 3.0,
      "delta": 30.0,
      "b": 0.1,
      "step": 3.0,
      "teacher": [
        4.0,
        34.0,
        64.0,
        1.1,
        4.1,
        7.1,
        10.1,
        13.1
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.09848946438462036,
        "absolute_time": 0.045370167049960365,
        "gap_over_initial_loss": 3.686638320233588e-05,
        "max_relative_gap_eligible": 0.009754308875604665,
        "relative_time": 0.1839388141966795,
        "relative_time_mean_loss": 0.2898273348895136,
        "initial_loss": 2671.525
      },
      "own": {
        "max_absolute_gap": 0.0786010827500192,
        "absolute_time": 0.04945153694602912,
        "gap_over_initial_loss": 2.942180318358211e-05,
        "max_relative_gap_eligible": 0.010700520136471813,
        "relative_time": 0.1839388141966795,
        "relative_time_mean_loss": 0.2967090715974984,
        "initial_loss": 2671.525
      }
    },
    {
      "a": 3.0,
      "delta": 30.0,
      "b": 0.5,
      "step": 0.1,
      "teacher": [
        4.0,
        34.0,
        64.0,
        1.5,
        1.6,
        1.7,
        1.8,
        1.9
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.0010051842723513005,
        "absolute_time": 0.03902149471154734,
        "gap_over_initial_loss": 3.965575928243337e-07,
        "max_relative_gap_eligible": 0.0008190503033992768,
        "relative_time": 0.20484961493329853,
        "relative_time_mean_loss": 0.2572105078061384,
        "initial_loss": 2534.775
      },
      "own": {
        "max_absolute_gap": 0.0011256972381517016,
        "absolute_time": 0.028864959084361447,
        "gap_over_initial_loss": 4.4410144417224474e-07,
        "max_relative_gap_eligible": 0.0005647236301297642,
        "relative_time": 0.20484961493329853,
        "relative_time_mean_loss": 0.2573069665330243,
        "initial_loss": 2534.775
      }
    },
    {
      "a": 3.0,
      "delta": 30.0,
      "b": 0.5,
      "step": 1.0,
      "teacher": [
        4.0,
        34.0,
        64.0,
        1.5,
        2.5,
        3.5,
        4.5,
        5.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.014266503428906674,
        "absolute_time": 0.04253175628144505,
        "gap_over_initial_loss": 5.585671581816346e-06,
        "max_relative_gap_eligible": 0.002675549478708138,
        "relative_time": 0.16516256268822915,
        "relative_time_mean_loss": 1.0991170638759238,
        "initial_loss": 2554.125
      },
      "own": {
        "max_absolute_gap": 0.013090495904720001,
        "absolute_time": 0.028864959084361447,
        "gap_over_initial_loss": 5.1252369812440665e-06,
        "max_relative_gap_eligible": 0.0020648685228919724,
        "relative_time": 0.16164387720661286,
        "relative_time_mean_loss": 1.2182398604907974,
        "initial_loss": 2554.125
      }
    },
    {
      "a": 3.0,
      "delta": 30.0,
      "b": 0.5,
      "step": 3.0,
      "teacher": [
        4.0,
        34.0,
        64.0,
        1.5,
        4.5,
        7.5,
        10.5,
        13.5
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.10591307278322404,
        "absolute_time": 0.045370167049960365,
        "gap_over_initial_loss": 3.945906870329215e-05,
        "max_relative_gap_eligible": 0.010866395818961814,
        "relative_time": 0.1839388141966795,
        "relative_time_mean_loss": 0.28864214440270164,
        "initial_loss": 2684.125
      },
      "own": {
        "max_absolute_gap": 0.08443604546445727,
        "absolute_time": 0.04945153694602912,
        "gap_over_initial_loss": 3.1457568281826396e-05,
        "max_relative_gap_eligible": 0.012035395391048958,
        "relative_time": 0.1839388141966795,
        "relative_time_mean_loss": 0.2952144840390821,
        "initial_loss": 2684.125
      }
    },
    {
      "a": 3.0,
      "delta": 30.0,
      "b": 1.0,
      "step": 0.1,
      "teacher": [
        4.0,
        34.0,
        64.0,
        2.0,
        2.1,
        2.2,
        2.3,
        2.4
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.0010961772868434139,
        "absolute_time": 0.03987091981372414,
        "gap_over_initial_loss": 4.320506421943574e-07,
        "max_relative_gap_eligible": 0.0007912649727891962,
        "relative_time": 0.23817799185671604,
        "relative_time_mean_loss": 0.25590001974885423,
        "initial_loss": 2537.15
      },
      "own": {
        "max_absolute_gap": 0.0011773459897881366,
        "absolute_time": 0.028864959084361447,
        "gap_over_initial_loss": 4.6404272108000574e-07,
        "max_relative_gap_eligible": 0.0005073458547313084,
        "relative_time": 0.22813762783884634,
        "relative_time_mean_loss": 0.29355327014270405,
        "initial_loss": 2537.15
      }
    },
    {
      "a": 3.0,
      "delta": 30.0,
      "b": 1.0,
      "step": 1.0,
      "teacher": [
        4.0,
        34.0,
        64.0,
        2.0,
        3.0,
        4.0,
        5.0,
        6.0
      ],
      "simple_teacher": false,
      "common": {
        "max_absolute_gap": 0.016002442869890388,
        "absolute_time": 0.0434575932257289,
        "gap_over_initial_loss": 6.248513420496052e-06,
        "max_relative_gap_eligible": 0.0034260310552754023,
        "relative_time": 0.21852051413401086,
        "relative_time_mean_loss": 0.28181272539144175,
        "initial_loss": 2561.0
      },
      "own": {
        "max_absolute_gap": 0.013606558841388505,
        "absolute_time": 0.028864959084361447,
        "gap_over_initial_loss": 5.31298666200254e-06,
        "max_relative_gap_eligible": 0.0036326334447769194,
        "relative_time": 0.21852051413401086,
        "relative_time_mean_loss": 0.27951268190443257,
        "initial_loss": 2561.0
      }
    },
    {
      "a": 3.0,
      "delta": 30.0,
      "b": 1.0,
      "step": 3.0,
      "teacher": [
        4.0,
        34.0,
        64.0,
        2.0,
        5.0,
        8.0,
        11.0,
        14.0
      ],
      "simple_teacher": true,
      "common": {
        "max_absolute_gap": 0.11548251495555917,
        "absolute_time": 0.04440358391211844,
        "gap_over_initial_loss": 4.275546647743768e-05,
        "max_relative_gap_eligible": 0.010851636779151316,
        "relative_time": 0.1879428188407418,
        "relative_time_mean_loss": 0.27125770373849445,
        "initial_loss": 2701.0
      },
      "own": {
        "max_absolute_gap": 0.09180557288412672,
        "absolute_time": 0.04839800276574362,
        "gap_over_initial_loss": 3.3989475336588933e-05,
        "max_relative_gap_eligible": 0.012508454531508258,
        "relative_time": 0.1879428188407418,
        "relative_time_mean_loss": 0.27636594859292146,
        "initial_loss": 2701.0
      }
    }
  ]
}


==> anc/neural_information_sculpting_v12/geometry_response_extension/results/validation_geometry.json <==
{
  "status": "PASS",
  "scope": "independent finite-law exact audit, complete operator, and full-W replay",
  "input_law": {
    "witness": "rational orbit expansion with independent auxiliary signs and common interaction sign flip",
    "product_component": "independent GH3 product law on all 3^8 sign-basis states",
    "mixture": "4/5 witness plus 1/5 product GH3",
    "beta_witness": "9/26",
    "beta_mixture": "18/65",
    "plus_mixture_sha256": "1a6d7dcd7094bae0a02ecece519671f3260d1b69e97d212b9e624b02d0649cab"
  },
  "exact_moment_audit": [
    {
      "arm": "plus",
      "witness_atoms": 555,
      "product_atoms": 6561,
      "mixed_atoms": 6561,
      "witness_mass": "1",
      "witness_minimum_probability": "1532282197/720940238808192",
      "product_mass": "1",
      "mixed_mass": "1",
      "mixed_minimum_probability": "1/8398080",
      "full_support_after_mixing": true,
      "first_moment_count": 8,
      "first_moment_maximum_exact_residual": "0",
      "second_unique_monomial_count": 36,
      "second_moment_maximum_exact_residual": "0",
      "fourth_unique_monomial_count": 330,
      "fourth_tensor_model": "Gaussian pairings plus beta*ell_a*B_jk only for x_a^2*x_j*x_k, j != k",
      "fourth_moment_maximum_exact_residual": "0",
      "nonzero_selected_fourth_entries": 18,
      "inferred_beta_from_selected_entries": "18/65",
      "selected_fourth_entries": [
        {
          "monomial": "x2^2*x6*x7",
          "value": "-9/65",
          "expected": "-9/65"
        },
        {
          "monomial": "x2^2*x4*x5",
          "value": "9/65",
          "expected": "9/65"
        },
        {
          "monomial": "x2^2*x3*x7",
          "value": "9/65",
          "expected": "9/65"
        },
        {
          "monomial": "x2^2*x3*x6",
          "value": "9/65",
          "expected": "9/65"
        },
        {
          "monomial": "x2^2*x3*x5",
          "value": "9/65",
          "expected": "9/65"
        },
        {
          "monomial": "x2^2*x3*x4",
          "value": "9/65",
          "expected": "9/65"
        },
        {
          "monomial": "x1^2*x6*x7",
          "value": "18/65",
          "expected": "18/65"
        },
        {
          "monomial": "x1^2*x4*x5",
          "value": "-18/65",
          "expected": "-18/65"
        },
        {
          "monomial": "x1^2*x3*x7",
          "value": "-18/65",
          "expected": "-18/65"
        },
        {
          "monomial": "x1^2*x3*x6",
          "value": "-18/65",
          "expected": "-18/65"
        },
        {
          "monomial": "x1^2*x3*x5",
          "value": "-18/65",
          "expected": "-18/65"
        },
        {
          "monomial": "x1^2*x3*x4",
          "value": "-18/65",
          "expected": "-18/65"
        },
        {
          "monomial": "x0^2*x6*x7",
          "value": "-9/65",
          "expected": "-9/65"
        },
        {
          "monomial": "x0^2*x4*x5",
          "value": "9/65",
          "expected": "9/65"
        },
        {
          "monomial": "x0^2*x3*x7",
          "value": "9/65",
          "expected": "9/65"
        },
        {
          "monomial": "x0^2*x3*x6",
          "value": "9/65",
          "expected": "9/65"
        },
        {
          "monomial": "x0^2*x3*x5",
          "value": "9/65",
          "expected": "9/65"
        },
        {
          "monomial": "x0^2*x3*x4",
          "value": "9/65",
          "expected": "9/65"
        }
      ]
    },
    {
      "arm": "minus",
      "witness_atoms": 555,
      "product_atoms": 6561,
      "mixed_atoms": 6561,
      "witness_mass": "1",
      "witness_minimum_probability": "1532282197/720940238808192",
      "product_mass": "1",
      "mixed_mass": "1",
      "mixed_minimum_probability": "1/8398080",
      "full_support_after_mixing": true,
      "first_moment_count": 8,
      "first_moment_maximum_exact_residual": "0",
      "second_unique_monomial_count": 36,
      "second_moment_maximum_exact_residual": "0",
      "fourth_unique_monomial_count": 330,
      "fourth_tensor_model": "Gaussian pairings plus beta*ell_a*B_jk only for x_a^2*x_j*x_k, j != k",
      "fourth_moment_maximum_exact_residual": "0",
      "nonzero_selected_fourth_entries": 18,
      "inferred_beta_from_selected_entries": "18/65",
      "selected_fourth_entries": [
        {
          "monomial": "x2^2*x6*x7",
          "value": "9/65",
          "expected": "9/65"
        },
        {
          "monomial": "x2^2*x4*x5",
          "value": "-9/65",
          "expected": "-9/65"
        },
        {
          "monomial": "x2^2*x3*x7",
          "value": "9/65",
          "expected": "9/65"
        },
        {
          "monomial": "x2^2*x3*x6",
          "value": "9/65",
          "expected": "9/65"
        },
        {
          "monomial": "x2^2*x3*x5",
          "value": "9/65",
          "expected": "9/65"
        },
        {
          "monomial": "x2^2*x3*x4",
          "value": "9/65",
          "expected": "9/65"
        },
        {
          "monomial": "x1^2*x6*x7",
          "value": "-18/65",
          "expected": "-18/65"
        },
        {
          "monomial": "x1^2*x4*x5",
          "value": "18/65",
          "expected": "18/65"
        },
        {
          "monomial": "x1^2*x3*x7",
          "value": "-18/65",
          "expected": "-18/65"
        },
        {
          "monomial": "x1^2*x3*x6",
          "value": "-18/65",
          "expected": "-18/65"
        },
        {
          "monomial": "x1^2*x3*x5",
          "value": "-18/65",
          "expected": "-18/65"
        },
        {
          "monomial": "x1^2*x3*x4",
          "value": "-18/65",
          "expected": "-18/65"
        },
        {
          "monomial": "x0^2*x6*x7",
          "value": "9/65",
          "expected": "9/65"
        },
        {
          "monomial": "x0^2*x4*x5",
          "value": "-9/65",
          "expected": "-9/65"
        },
        {
          "monomial": "x0^2*x3*x7",
          "value": "9/65",
          "expected": "9/65"
        },
        {
          "monomial": "x0^2*x3*x6",
          "value": "9/65",
          "expected": "9/65"
        },
        {
          "monomial": "x0^2*x3*x5",
          "value": "9/65",
          "expected": "9/65"
        },
        {
          "monomial": "x0^2*x3*x4",
          "value": "9/65",
          "expected": "9/65"
        }
      ]
    }
  ],
  "complete_operator": {
    "basis_dimension": 36,
    "construction": "raw centered quadratic feature contraction from the expanded finite input law",
    "analytic_same_beta_formula": "isospectral_training_extension/src/isospectral.py:complete_operator",
    "raw_vs_analytic_maximum_entrywise_discrepancies": [
      3.086420008457935e-14,
      3.086420008457935e-14
    ],
    "raw_plus_minus_eigenvalue_pair_maximum_discrepancy": 8.881784197001252e-16,
    "plus_eigenvalues": [
      0.38078117546160195,
      0.41255744332196137,
      0.6903905877308002,
      0.6903905877308041,
      0.7230769230769273,
      0.8615384615384621,
      0.8615384615384641,
      1.0000000000000009,
      1.0000000000000013,
      1.0000000000000018,
      1.000000000000003,
      1.0000000000000033,
      1.0000000000000036,
      1.0000000000000036,
      1.000000000000004,
      1.0000000000000042,
      1.0000000000000044,
      1.0000000000000049,
      1.000000000000005,
      1.0000000000000056,
      1.000000000000006,
      1.000000000000006,
      1.0000000000000242,
      1.000000000000026,
      1.0000000000000264,
      1.000000000000029,
      1.0000000000000306,
      1.0000000000000322,
      1.0000000000000338,
      1.1384615384615395,
      1.1384615384615429,
      1.2769230769230815,
      1.3096094122692021,
      1.3096094122692061,
      1.5874425566780714,
      1.6192188245384078
    ],
    "minus_eigenvalues": [
      0.3807811754616022,
      0.41255744332196087,
      0.6903905877307999,
      0.6903905877308039,
      0.7230769230769266,
      0.8615384615384626,
      0.8615384615384641,
      1.0000000000000007,
      1.0000000000000022,
      1.0000000000000024,
      1.0000000000000038,
      1.000000000000004,
      1.000000000000004,
      1.0000000000000042,
      1.0000000000000044,
      1.0000000000000047,
      1.0000000000000049,
      1.000000000000005,
      1.0000000000000053,
      1.0000000000000058,
      1.0000000000000058,
      1.0000000000000062,
      1.000000000000024,
      1.000000000000026,
      1.0000000000000264,
      1.0000000000000289,
      1.0000000000000304,
      1.0000000000000318,
      1.0000000000000335,
      1.1384615384615386,
      1.1384615384615437,
      1.2769230769230817,
      1.3096094122692015,
      1.3096094122692061,
      1.5874425566780705,
      1.6192188245384078
    ]
  },
  "explicit_complete_isometry": {
    "permutation": [
      0,
      3,
      4,
      1,
      2
    ],
    "P": [
      [
        1.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        0.0,
        0.0,
        1.0,
        0.0
      ],
      [
        0.0,
        0.0,
        0.0,
        0.0,
        1.0
      ],
      [
        0.0,
        1.0,
        0.0,
        0.0,
        0.0
      ],
      [
        0.0,
        0.0,
        1.0,
        0.0,
        0.0
      ]
    ],
    "CC_schur_signs": [
      [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      [
        1.0,
        1.0,
        -1.0,
        1.0,
        1.0
      ],
      [
        1.0,
        -1.0,
        1.0,
        1.0,
        1.0
      ],
      [
        1.0,
        1.0,
        1.0,
        1.0,
        -1.0
      ],
      [
        1.0,
        1.0,
        1.0,
        -1.0,
        1.0
      ]
    ],
    "orthogonality_maximum_residual": 4.440892098500626e-16,
    "diagonal_projector_fixing_maximum_residual": 0.0,
    "analytic_intertwining_maximum_residual": 5.551115123125783e-17,
    "raw_intertwining_maximum_residual": 4.218847493575595e-15,
    "jordan_defect_example": "C0C1 and C1C2 under the CC Schur-sign action",
    "jordan_defect_frobenius_norm": 1.4142135623730951
  },
  "full_weight_reproduction": {
    "teacher": [
      1.1,
      31.1,
      61.1,
      2.0,
      5.0,
      8.0,
      11.0,
      14.0
    ],
    "c": 1.0,
    "beta": "18/65",
    "equation": "Wdot=-2*G(WW^T)*W, G(M)=H(M)-H(T)",
    "operator": "raw finite-support moment contraction",
    "solver": "DOP853",
    "coarse_tolerances": {
      "rtol": 2e-12,
      "atol": 2e-14
    },
    "fine_tolerances": {
      "rtol": 2e-13,
      "atol": 2e-15
    },
    "records": [
      {
        "time": 0.04839800276574362,
        "kind": "exploratory",
        "plus": {
          "common_loss": 59.387851906205974,
          "own_loss": 57.15951496940221
        },
        "minus": {
          "common_loss": 59.209324062923315,
          "own_loss": 57.034962711008234
        },
        "plus_minus_common_gap": 0.1785278432826587,
        "plus_minus_own_gap": 0.12455225839397599
      },
      {
        "time": 0.05,
        "kind": "prespecified_fixed",
        "plus": {
          "common_loss": 54.94867849200061,
          "own_loss": 52.93516304561374
        },
        "minus": {
          "common_loss": 54.771722156696725,
          "own_loss": 52.803888950867886
        },
        "plus_minus_common_gap": 0.17695633530388477,
        "plus_minus_own_gap": 0.13127409474585505
      },
      {
        "time": 0.05275174806494967,
        "kind": "exploratory",
        "plus": {
          "common_loss": 48.17594646291013,
          "own_loss": 46.46829781782992
        },
        "minus": {
          "common_loss": 48.007829642937004,
          "own_loss": 46.33314265984773
        },
        "plus_minus_common_gap": 0.16811681997312888,
        "plus_minus_own_gap": 0.13515515798219013
      },
      {
        "time": 0.1,
        "kind": "prespecified_fixed",
        "plus": {
          "common_loss": 5.191211797311377,
          "own_loss": 4.7391747182825785
        },
        "minus": {
          "common_loss": 5.283456246170113,
          "own_loss": 4.7945057304144045
        },
        "plus_minus_common_gap": -0.09224444885873595,
        "plus_minus_own_gap": -0.05533101213182601
      },
      {
        "time": 0.1879428188407418,
        "kind": "exploratory",
        "plus": {
          "common_loss": 0.3208623020563496,
          "own_loss": 0.25775002687787474
        },
        "minus": {
          "common_loss": 0.3092775809644346,
          "own_loss": 0.24981668698312598
        },
        "plus_minus_common_gap": 0.011584721091914996,
        "plus_minus_own_gap": 0.007933339894748759
      },
      {
        "time": 0.19621420455462607,
        "kind": "exploratory",
        "plus": {
          "common_loss": 0.26188008069521396,
          "own_loss": 0.20923393856210987
        },
        "minus": {
          "common_loss": 0.25072797410303077,
          "own_loss": 0.20175257874791902
        },
        "plus_minus_common_gap": 0.011152106592183186,
        "plus_minus_own_gap": 0.007481359814190847
      },
      {
        "time": 0.2,
        "kind": "prespecified_fixed",
        "plus": {
          "common_loss": 0.2391840959156259,
          "own_loss": 0.19070976643704146
        },
        "minus": {
          "common_loss": 0.228353991019497,
          "own_loss": 0.18350182287003597
        },
        "plus_minus_common_gap": 0.0108301048961289,
        "plus_minus_own_gap": 0.0072079435670054925
      }
    ],
    "maximum_weight_solver_difference": 3.957225658268726e-10,
    "maximum_loss_solver_difference": 2.269899823659216e-10,
    "maximum_weight_vs_direct_moment_difference": 6.042455424903892e-11,
    "actual_weight_gradient_descent": [
      {
        "step_size": 0.0001,
        "update": "W_next=(I-2*h*G(W W^T))*W",
        "records": [
          {
            "time": 0.05,
            "plus": {
              "common_loss": 54.94572740360084,
              "own_loss": 52.944378595535895
            },
            "minus": {
              "common_loss": 54.769540250206944,
              "own_loss": 52.813742300378465
            },
            "plus_minus_common_gap": 0.17618715339389723,
            "plus_minus_own_gap": 0.13063629515743003
          },
          {
            "time": 0.1,
            "plus": {
              "common_loss": 5.181816137617301,
              "own_loss": 4.7311777925956395
            },
            "minus": {
              "common_loss": 5.273841009870566,
              "own_loss": 4.786376360227051
            },
            "plus_minus_common_gap": -0.09202487225326461,
            "plus_minus_own_gap": -0.055198567631411066
          },
          {
            "time": 0.2,
            "plus": {
              "common_loss": 0.2384710353206302,
              "own_loss": 0.19020779350630684
            },
            "minus": {
              "common_loss": 0.2276569513530214,
              "own_loss": 0.1830112518703794
            },
            "plus_minus_common_gap": 0.0108140839676088,
            "plus_minus_own_gap": 0.00719654163592745
          }
        ],
        "maximum_matrix_difference_from_flow": 0.013166495876241413,
        "maximum_loss_difference_from_flow": 0.009853349510578369,
        "all_iterates_finite": true,
        "PSD_certificate": "Every recorded matrix is formed as W W^T in the actual W update.",
        "minimum_computed_eigenvalue": 1.0479764393792523
      },
      {
        "step_size": 5e-05,
        "update": "W_next=(I-2*h*G(W W^T))*W",
        "records": [
          {
            "time": 0.05,
            "plus": {
              "common_loss": 54.947182955152286,
              "own_loss": 52.9397454156823
            },
            "minus": {
              "common_loss": 54.77061120447965,
              "own_loss": 52.80879051701469
            },
            "plus_minus_common_gap": 0.17657175067263609,
            "plus_minus_own_gap": 0.13095489866761056
          },
          {
            "time": 0.1,
            "plus": {
              "common_loss": 5.186511311719713,
              "own_loss": 4.735174491815776
            },
            "minus": {
              "common_loss": 5.2786458463067065,
              "own_loss": 4.790439228440978
            },
            "plus_minus_common_gap": -0.09213453458699394,
            "plus_minus_own_gap": -0.05526473662520193
          },
          {
            "time": 0.2,
            "plus": {
              "common_loss": 0.23882723007061302,
              "own_loss": 0.1904585633064249
            },
            "minus": {
              "common_loss": 0.22800514962165383,
              "own_loss": 0.18325633038190475
            },
            "plus_minus_common_gap": 0.010822080448959187,
            "plus_minus_own_gap": 0.007202232924520158
          }
        ],
        "maximum_matrix_difference_from_flow": 0.006574799736782211,
        "maximum_loss_difference_from_flow": 0.004901566146806147,
        "all_iterates_finite": true,
        "PSD_certificate": "Every recorded matrix is formed as W W^T in the actual W update.",
        "minimum_computed_eigenvalue": 1.0480686373393175
      }
    ],
    "smaller_step_converges_toward_full_weight_flow": true
  },
  "limitations": [
    "Finite-time solver differences are numerical diagnostics, not rigorous error bounds.",
    "The displayed isometry is not multiplication preserving, as witnessed by the nonzero Jordan defect.",
    "No parameter-Hessian equivalence is asserted or tested."
  ]
}


==> anc/neural_information_sculpting_v12/geometry_response_extension/results/validation_geometry.npz.b64 <==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==> anc/neural_information_sculpting_v12/geometry_response_extension/src/certify_moment_optimum.py <==
"""Rational LP dual certificate, restricted to the declared finite GH3 support."""
from fractions import Fraction as F
import json
import numpy as np
from scipy.optimize import linprog
from moment_feasibility import problem, ROOT


def main():
    states, rows, targets, directions, labels = problem()
    A = np.asarray(rows, dtype=float)
    delta = np.asarray(directions, dtype=float)
    objective = np.zeros(len(states) + 1)
    objective[-1] = -1
    fit = linprog(objective, A_eq=np.column_stack((A, -delta)),
                  b_eq=np.asarray(targets, dtype=float), bounds=(0, None), method='highs')
    assert fit.success
    dual = [F(-float(v)).limit_denominator(10**8) for v in fit.eqlin.marginals]
    slacks = [sum((F(int(rows[i][j])) * dual[i] for i in range(len(rows))), F(0))
              for j in range(len(states))]
    direction = sum((x * y for x, y in zip(directions, dual)), F(0))
    bound = sum((x * y for x, y in zip(targets, dual)), F(0))
    assert min(slacks) >= 0 and direction <= -1
    assert bound == F(9, 26)
    record = {'scope': 'Maximum beta on {0,+sqrt(3),-sqrt(3)}^8 with the declared symmetries and exact moment tensor; no global moment-cone optimum claimed.',
              'upper_bound': str(bound), 'feasible_primal': 'gh3_exact_witness.json',
              'direction_inner_product': str(direction),
              'minimum_column_slack': str(min(slacks)),
              'columns_checked_exactly': len(states), 'nonzero_dual_entries': sum(x != 0 for x in dual),
              'dual': [{'constraint': label, 'coefficient': str(value)} for label, value in zip(labels, dual) if value],
              'proof': 'A^T y >= 0 and delta^T y <= -1 imply 0 <= p^T A^T y = b^T y + beta delta^T y <= 9/26-beta.'}
    out = ROOT / 'geometry_response_extension' / 'results' / 'lp_dual_certificate.json'
    out.write_text(json.dumps(record, indent=2) + '\n')
    print(json.dumps({k: v for k, v in record.items() if k != 'dual'}, indent=2))


if __name__ == '__main__':
    main()


==> anc/neural_information_sculpting_v12/geometry_response_extension/src/check_amplification.py <==
"""Original coupled log-auxiliary ODE against the proved finite-time limit."""
from pathlib import Path
from fractions import Fraction as F
import sys
import json
import warnings
import numpy as np
from scipy.integrate import solve_ivp
from scipy.linalg import expm

ROOT = Path(__file__).resolve().parents[2]
sys.path.insert(0, str(ROOT / 'isospectral_training_extension' / 'src'))
from isospectral import graph


def mm(a, b):
    return np.einsum('ik,kj->ij', a, b)


def limit_state(B, t, kappa=1.):
    teacher = np.array([2., 5., 8., 11., 14.])
    D = np.diag(np.exp(-2 * teacher * t))
    inverse = mm(mm(D, expm(kappa * B / 4)), D) + np.diag(-np.expm1(-4 * teacher * t) / teacher)
    return np.linalg.solve(inverse, np.eye(len(B)))


def run(L, sign, rtol=2e-10, atol=2e-12):
    beta = 1 / np.log(L)
    assert 0 < beta < 9 / 26
    ell = np.array([.5, -1., .5])
    Ta = 1.1 + L * np.arange(3)
    Tc = np.diag([2., 5., 8., 11., 14.])
    B = np.asarray(graph([F(1)] * 3, sign), dtype=float)
    times = np.array([.01, .05, .1, .2])

    def rhs(t, state):
        A = np.exp(state[:3])
        N = state[3:28].reshape(5, 5)
        Q = np.einsum('ij,ji->', B, N)
        S = np.einsum('i,i->', ell, A)
        dz = -4 * (A - Ta) - 2 * beta * ell * Q
        dn = -4 * mm(N, N) + 2 * (mm(Tc, N) + mm(N, Tc)) - beta * S * (mm(B, N) + mm(N, B))
        return np.r_[dz, dn.ravel(), beta * S, Q]

    def jacobian(t, state):
        A = np.exp(state[:3])
        N = state[3:28].reshape(5, 5)
        S = np.einsum('i,i->', ell, A)
        J = np.zeros((30, 30))
        J[:3, :3] = np.diag(-4 * A)
        J[:3, 3:28] = -2 * beta * np.outer(ell, B.T.ravel())
        BN = mm(B, N) + mm(N, B)
        J[3:28, :3] = -beta * np.outer(BN.ravel(), ell * A)
        for k in range(25):
            E = np.zeros((5, 5))
            E.flat[k] = 1
            column = -4 * (mm(E, N) + mm(N, E))
            column += 2 * (mm(Tc, E) + mm(E, Tc))
            column -= beta * S * (mm(B, E) + mm(E, B))
            J[3:28, 3 + k] = column.ravel()
        J[28, :3] = beta * ell * A
        J[29, 3:28] = B.T.ravel()
        return J

    initial = np.r_[np.zeros(3), np.eye(5).ravel(), 0., 0.]
    # A directional check catches row-major vectorization mistakes in the
    # supplied Jacobian. Finite differences are used only for this diagnostic.
    probe = initial.copy()
    probe[:3] = [.1, .2, .3]
    probe[3:28] += np.linspace(-.03, .03, 25)
    direction = np.linspace(-.7, .8, 30)
    hcheck = 1e-4
    fd = (rhs(0, probe + hcheck * direction) - rhs(0, probe - hcheck * direction)) / (2 * hcheck)
    jd = np.einsum('ij,j->i', jacobian(0, probe), direction)
    # The large constant teacher cancels in the finite difference at high L.
    # Check at the first scale, where cancellation is numerically negligible.
    jacobian_relative_error = float(np.linalg.norm(fd - jd) / np.linalg.norm(jd))
    if L == 1e2 and jacobian_relative_error > 1e-7:
        raise AssertionError(jacobian_relative_error)
    with warnings.catch_warnings():
        warnings.simplefilter('error', RuntimeWarning)
        sol = solve_ivp(rhs, (0., .2), initial, method='Radau', jac=jacobian,
                        rtol=rtol, atol=atol, t_eval=times)
    if not sol.success:
        raise RuntimeError(sol.message)
    output = []
    for j, t in enumerate(times):
        A = np.exp(sol.y[:3, j])
        N = sol.y[3:28, j].reshape(5, 5)
        Q = np.einsum('ij,ji->', B, N)
        S = np.einsum('i,i->', ell, A)
        predicted = limit_state(B, t)
        LG = (np.sum((A - Ta)**2) + np.sum((N - Tc)**2)) / 2
        LP = LG + beta * S * Q / 2
        identity_u = -beta / 4 * np.einsum('i,i->', ell, sol.y[:3, j]) - beta**2 / 2 * np.sum(ell**2) * sol.y[29, j]
        output.append({'time': float(t), 'common_loss': float(LG), 'own_loss': float(LP),
                       'N_error_frobenius': float(np.linalg.norm(N - predicted)),
                       'N_error_relative': float(np.linalg.norm(N - predicted) / np.linalg.norm(predicted)),
                       'cycle_loss': float(np.sum((N - Tc)**2) / 2),
                       'limit_cycle_loss': float(np.sum((predicted - Tc)**2) / 2),
                       'exposure': float(sol.y[28, j]),
                       'exposure_identity_residual': float(abs(identity_u - sol.y[28, j])),
                       'fast_auxiliary_error': float(np.max(np.abs(A[1:] - Ta[1:])))})
    return {'L': L, 'epsilon': beta, 'arm': sign, 'nfev': sol.nfev, 'nlu': sol.nlu,
            'jacobian_directional_relative_error': jacobian_relative_error,
            'jacobian_check_asserted': L == 1e2, 'rows': output}


def main():
    records = []
    for L in (1e2, 1e4, 1e6, 1e8):
        for sign in (1, -1):
            records.append(run(L, sign))
        print(json.dumps({'completed_L': L, 'max_identity_error': max(x['exposure_identity_residual'] for z in records[-2:] for x in z['rows'])}), flush=True)
    contrasts = []
    for plus, minus in zip(records[::2], records[1::2]):
        for p, m in zip(plus['rows'], minus['rows']):
            contrasts.append({'L': plus['L'], 'time': p['time'],
                              'common_gap': p['common_loss'] - m['common_loss'],
                              'own_gap': p['own_loss'] - m['own_loss'],
                              'limit_gap': p['limit_cycle_loss'] - m['limit_cycle_loss']})
    record = {'protocol': 'protocols/research_protocol.md', 'kappa': 1.,
              'solver': 'Radau with analytic Jacobian; logarithmic auxiliary coordinates; original coupled feedback',
              'revision_note': 'An initial finite-difference-Jacobian run completed but emitted scipy Jacobian-step overflow warnings at the largest scale. This rerun supplies an analytic Jacobian and treats RuntimeWarning as an error.',
              'rtol': 2e-10, 'atol': 2e-12, 'runs': records, 'contrasts': contrasts}
    out = ROOT / 'geometry_response_extension' / 'results' / 'amplification_check.json'
    out.write_text(json.dumps(record, indent=2) + '\n')
    print(json.dumps(contrasts, indent=2))


if __name__ == '__main__':
    main()


==> anc/neural_information_sculpting_v12/geometry_response_extension/src/check_analytic_realization.py <==
"""Direct quadrature audit of the analytic Gaussian perturbation realization."""
from fractions import Fraction as F
from itertools import combinations
from pathlib import Path
import json
import math
import sys

import mpmath as mp
import numpy as np
from scipy.integrate import quad


EXT = Path(__file__).resolve().parents[1]
OUT = EXT / "results" / "analytic_realization_check.json"
sys.path.insert(0, str(EXT.parent / "isospectral_training_extension" / "src"))
from isospectral import graph  # noqa: E402


D = 8
Q = 3
R = 3
ELL = (0.5, -1.0, 0.5)
MOMENT_DEGREES = tuple(range(5))
TERM_TOLERANCE = 1.0e-10
QUAD_OPTIONS = {"epsabs": 2.0e-12, "epsrel": 2.0e-12, "limit": 400}


def compositions(total, parts):
    if parts == 1:
        yield (total,)
        return
    for first in range(total + 1):
        for tail in compositions(total - first, parts - 1):
            yield (first,) + tail


def normal_density(x):
    return math.exp(-x * x / 2.0) / math.sqrt(2.0 * math.pi)


def u(x):
    return (1.0 - math.e * math.cos(math.sqrt(2.0) * x)) / 2.0


def v(x):
    return math.sqrt(math.e) * math.sin(x)


def scipy_moments():
    """Numerically integrate every 1D quantity used in the product expansion."""
    ordinary, u_values, v_values = [], [], []
    ordinary_errors, u_errors, v_errors = [], [], []
    for power in MOMENT_DEGREES:
        for multiplier, values, errors in ((lambda x: 1.0, ordinary, ordinary_errors),
                                           (u, u_values, u_errors),
                                           (v, v_values, v_errors)):
            def integrand(x, multiplier=multiplier, power=power):
                return x ** power * multiplier(x) * normal_density(x)
            value, error = quad(integrand, -np.inf, np.inf, **QUAD_OPTIONS)
            values.append(value)
            errors.append(error)
    return {
        "ordinary": ordinary,
        "u": u_values,
        "v": v_values,
        "ordinary_errors": ordinary_errors,
        "u_errors": u_errors,
        "v_errors": v_errors,
    }


def characteristic_reference_moments():
    """Independent high-precision reference from derivatives of exp(-t^2/2)."""
    mp.mp.dps = 80
    phi = lambda frequency: mp.exp(-frequency * frequency / 2)

    def x_moment_with_frequency(power, frequency):
        derivative = mp.diff(phi, mp.mpf(frequency), power)
        return derivative / (mp.j ** power)

    ordinary, u_values, v_values = [], [], []
    sqrt_two = mp.sqrt(2)
    for power in MOMENT_DEGREES:
        base = x_moment_with_frequency(power, 0)
        oscillatory_u = x_moment_with_frequency(power, sqrt_two)
        oscillatory_v = x_moment_with_frequency(power, 1)
        ordinary.append(mp.re(base))
        u_values.append((mp.re(base) - mp.e * mp.re(oscillatory_u)) / 2)
        v_values.append(mp.sqrt(mp.e) * mp.im(oscillatory_v))
    return {"ordinary": ordinary, "u": u_values, "v": v_values}


def cycle_edges(B):
    return [(j, k) for j in range(B.shape[0]) for k in range(j + 1, B.shape[1]) if B[j, k] != 0.0]


def moment_change(exponent, B, moments):
    """Use only the independently integrated 1D float moments term by term."""
    result = 0.0
    for auxiliary, ell_value in enumerate(ELL):
        for j, k in cycle_edges(B):
            product = 1.0
            for coordinate, power in enumerate(exponent):
                if coordinate == auxiliary:
                    product *= moments["u"][power]
                elif coordinate == Q + j or coordinate == Q + k:
                    product *= moments["v"][power]
                else:
                    product *= moments["ordinary"][power]
            result += ell_value * B[j, k] * product
    return result


def target_change(exponent, B):
    if sum(exponent) != 4:
        return 0.0
    auxiliary = [index for index in range(Q) if exponent[index] == 2]
    if len(auxiliary) != 1 or any(exponent[index] != 0 for index in range(Q) if index != auxiliary[0]):
        return 0.0
    cycle = [index - Q for index in range(Q, D) if exponent[index] == 1]
    if len(cycle) != 2 or any(exponent[Q + index] not in (0, 1) for index in range(2 * R - 1)):
        return 0.0
    j, k = sorted(cycle)
    return ELL[auxiliary[0]] * B[j, k]


def maximum_record(records, key):
    return max(records, key=lambda record: record[key])


def summarize_degree(records):
    vanishing = [record for record in records if record["expected_change"] == 0.0]
    targeted = [record for record in records if record["expected_change"] != 0.0]
    summary = {
        "tested_monomials": len(records),
        "targeted_nonzero_entries": len(targeted),
        "maximum_absolute_change": maximum_record(records, "absolute_change"),
        "maximum_residual": maximum_record(records, "absolute_residual"),
        "maximum_vanishing_change": maximum_record(vanishing, "absolute_change"),
    }
    if targeted:
        summary["maximum_targeted_residual"] = maximum_record(targeted, "absolute_residual")
    return summary


def audit_arm(name, B, moments):
    all_records = []
    by_degree = {}
    expected_counts = (1, 8, 36, 120, 330)
    for degree, expected_count in enumerate(expected_counts):
        degree_records = []
        for exponent in compositions(degree, D):
            expected = target_change(exponent, B)
            observed = moment_change(exponent, B, moments)
            record = {
                "exponent": list(exponent),
                "expected_change": expected,
                "quadrature_product_change": observed,
                "absolute_change": abs(observed),
                "absolute_residual": abs(observed - expected),
                "is_targeted_fourth_entry": bool(expected != 0.0),
            }
            all_records.append(record)
            degree_records.append(record)
        if len(degree_records) != expected_count:
            raise AssertionError((degree, len(degree_records), expected_count))
        by_degree[str(degree)] = summarize_degree(degree_records)
    if len(all_records) != sum(expected_counts):
        raise AssertionError(len(all_records))
    maximum_residual = maximum_record(all_records, "absolute_residual")
    if maximum_residual["absolute_residual"] > TERM_TOLERANCE:
        raise AssertionError((name, maximum_residual))
    return {
        "arm": name,
        "tested_monomials_total": len(all_records),
        "degree_statistics": by_degree,
        "mass": by_degree["0"],
        "mean": by_degree["1"],
        "covariance": by_degree["2"],
        "third_moments": by_degree["3"],
        "fourth_moments": by_degree["4"],
        "maximum_residual": maximum_residual,
    }


def bivariate_zero_factor_coverage(B, moments):
    """Deterministic term coverage for every two-coordinate marginal, not MC."""
    pairs = list(combinations(range(D), 2))
    factors = []
    term_count = 0
    for auxiliary in range(Q):
        for j, k in cycle_edges(B):
            active = {
                auxiliary: ("u", moments["u"][0]),
                Q + j: ("v", moments["v"][0]),
                Q + k: ("v", moments["v"][0]),
            }
            for pair in pairs:
                omitted = [coordinate for coordinate in active if coordinate not in pair]
                if not omitted:
                    raise AssertionError((auxiliary, j, k, pair))
                _, factor = active[omitted[0]]
                factors.append(abs(factor))
                term_count += 1
    return {
        "retained_coordinate_pairs": len(pairs),
        "auxiliary_times_edge_terms": Q * len(cycle_edges(B)),
        "checked_term_pair_combinations": term_count,
        "all_term_pair_combinations_have_an_omitted_zero_mean_factor": True,
        "maximum_absolute_selected_zero_mean_factor": max(factors),
        "method": "combinatorial product-factor coverage using quadrature u_0 and v_0; no random sampling",
    }


def main():
    moments = scipy_moments()
    reference = characteristic_reference_moments()
    one_dimensional = []
    all_quad_errors = []
    all_differences = []
    for power in MOMENT_DEGREES:
        row = {"power": power}
        for key, error_key in (("ordinary", "ordinary_errors"), ("u", "u_errors"), ("v", "v_errors")):
            difference = abs(mp.mpf(str(moments[key][power])) - reference[key][power])
            row[key + "_scipy"] = moments[key][power]
            row[key + "_characteristic_reference"] = float(reference[key][power])
            row[key + "_scipy_reported_absolute_error"] = moments[error_key][power]
            row[key + "_scipy_vs_reference_absolute_difference"] = float(difference)
            all_quad_errors.append(moments[error_key][power])
            all_differences.append(float(difference))
        one_dimensional.append(row)
    double_resolution = max(max(all_quad_errors), max(all_differences))

    B_plus = np.asarray(graph([F(1)] * R, arm=1), dtype=float)
    B_minus = np.asarray(graph([F(1)] * R, arm=-1), dtype=float)
    arms = [audit_arm("plus", B_plus, moments), audit_arm("minus", B_minus, moments)]
    coverage = [
        {"arm": "plus", **bivariate_zero_factor_coverage(B_plus, moments)},
        {"arm": "minus", **bivariate_zero_factor_coverage(B_minus, moments)},
    ]
    edge_weight_sum = sum(abs(B_plus[j, k]) for j, k in cycle_edges(B_plus))
    Rpsi = math.e ** 2 / 2.0 * sum(abs(value) for value in ELL) * edge_weight_sum
    epsilon = 1.0 / (2.0 * Rpsi)
    lower_ratio = 1.0 - epsilon * Rpsi
    maximum_residual = max(arm["maximum_residual"]["absolute_residual"] for arm in arms)
    if maximum_residual > TERM_TOLERANCE:
        raise AssertionError(maximum_residual)

    result = {
        "status": "PASS",
        "scope": "analytic Gaussian perturbation, direct product expansion through degree four, plus deterministic zero-factor coverage of every bivariate marginal; no random sampling",
        "construction": "u(x)=(1-e*cos(sqrt(2)*x))/2; v(x)=sqrt(e)*sin(x); psi_s=(sum_A ell_i*u(x_i))*sum_{j<k:B_jk!=0} B_s,jk*v(x_j)*v(x_k)",
        "parameters": {"d": D, "q": Q, "r": R, "ell": list(ELL), "term_tolerance": TERM_TOLERANCE},
        "one_dimensional_quadrature": {
            "scipy_quad": QUAD_OPTIONS,
            "independent_reference": "80-decimal mpmath evaluation of Gaussian characteristic-function derivatives",
            "moments": one_dimensional,
            "maximum_scipy_reported_absolute_error": max(all_quad_errors),
            "maximum_scipy_vs_characteristic_reference_difference": max(all_differences),
            "double_precision_resolution_scale": double_resolution,
            "precision_note": "All multidimensional products use the scipy-integrated float moments directly. The recorded resolution scale, rather than high-precision reference digits, bounds the numerical precision asserted here.",
        },
        "expected_change": "all degree <=4 changes vanish except x_Ai^2*x_Cj*x_Ck for an undirected cycle edge, whose change is ell_i*B_s,jk",
        "arms": arms,
        "bivariate_marginal_zero_factor_coverage": coverage,
        "density_bound": {
            "edge_weight_sum": edge_weight_sum,
            "Rpsi": Rpsi,
            "formula": "e^2/2 * ||ell||_1 * sum_edge_weights = 6e^2",
            "epsilon": epsilon,
            "epsilon_times_Rpsi": epsilon * Rpsi,
            "density_ratio_lower_bound": lower_ratio,
        },
        "maximum_residual": maximum_residual,
    }
    OUT.write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps({
        "status": result["status"],
        "maximum_residual": maximum_residual,
        "double_precision_resolution_scale": double_resolution,
        "Rpsi": Rpsi,
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/neural_information_sculpting_v12/geometry_response_extension/src/check_blind_identifiability.py <==
"""Numerical checks for the proposed blind scalar-curve inverse statement.

This is deliberately an illustration, not a recovery experiment or a proof.
It keeps the declared d=3 fixture and its nine geometric observation times
fixed before any rank calculation.  The high-precision determinant is the
rank evidence for this one fixture; the floating-point SVD is reported for
conditioning only.
"""

from pathlib import Path
import json

import mpmath as mp
import numpy as np
from scipy.linalg import expm
import sympy as sp


OUT = Path(__file__).resolve().parents[1] / "results" / "blind_identifiability_check.json"
DIMENSION = 3
UPPER_PAIRS = tuple((i, j) for i in range(DIMENSION) for j in range(i, DIMENSION))
MP_DPS = 90


def diag_np(values):
    return np.diag(np.asarray(values, dtype=float))


def diag_mp(values):
    matrix = mp.zeros(len(values))
    for i, value in enumerate(values):
        matrix[i, i] = value
    return matrix


def trace_mp(matrix):
    return mp.fsum(matrix[i, i] for i in range(matrix.rows))


def upper_parameters_np(coupling):
    return np.array([coupling[i, j] for i, j in UPPER_PAIRS], dtype=float)


def upper_parameters_mp(coupling):
    return [coupling[i, j] for i, j in UPPER_PAIRS]


def coupling_from_upper_np(values):
    coupling = np.zeros((DIMENSION, DIMENSION), dtype=float)
    for value, (i, j) in zip(values, UPPER_PAIRS):
        coupling[i, j] = coupling[j, i] = value
    return coupling


def coupling_from_upper_mp(values):
    coupling = mp.zeros(DIMENSION)
    for value, (i, j) in zip(values, UPPER_PAIRS):
        coupling[i, j] = coupling[j, i] = value
    return coupling


def fixture_np():
    teacher = np.array([1.0, np.sqrt(7.0), np.sqrt(73.0)])
    coupling = 0.02 * np.array(
        [[1.0, 0.4, 0.3], [0.4, 0.8, 0.2], [0.3, 0.2, 0.7]]
    )
    return teacher, coupling


def fixture_mp():
    teacher = [mp.mpf(1), mp.sqrt(7), mp.sqrt(73)]
    coupling = mp.mpf("0.02") * mp.matrix(
        [[1, mp.mpf(2) / 5, mp.mpf(3) / 10],
         [mp.mpf(2) / 5, mp.mpf(4) / 5, mp.mpf(1) / 5],
         [mp.mpf(3) / 10, mp.mpf(1) / 5, mp.mpf(7) / 10]]
    )
    return teacher, coupling


def fixed_times_mp():
    start = mp.mpf("0.003")
    return [start * (1 / start) ** (mp.mpf(k) / 8) for k in range(9)]


def joint_parameters_np(teacher, coupling):
    return np.concatenate((upper_parameters_np(coupling), teacher))


def joint_parameters_mp(teacher, coupling):
    return upper_parameters_mp(coupling) + list(teacher)


def unpack_joint_np(parameters):
    return np.asarray(parameters[6:], dtype=float), coupling_from_upper_np(parameters[:6])


def unpack_joint_mp(parameters):
    return list(parameters[6:]), coupling_from_upper_mp(parameters[:6])


def loss_diagonal_np(teacher, coupling, time):
    teacher_matrix = diag_np(teacher)
    decay = diag_np(np.exp(-2 * teacher * time))
    state = np.linalg.solve(
        np.diag(1 / teacher) + decay @ coupling @ decay, np.eye(DIMENSION)
    )
    residual = state - teacher_matrix
    return float(0.5 * np.sum(residual * residual))


def observations_np(teacher, coupling, times):
    return np.array([loss_diagonal_np(teacher, coupling, time) for time in times])


def joint_loss_np(parameters, times):
    teacher, coupling = unpack_joint_np(parameters)
    return observations_np(teacher, coupling, times)


def analytic_joint_np(teacher, coupling, times):
    """Return losses and dL/d(C_upper, teacher) at each requested time."""
    teacher_matrix = diag_np(teacher)
    values = []
    jacobian = []
    for time in times:
        decay = diag_np(np.exp(-2 * teacher * time))
        q_matrix = decay @ coupling @ decay
        inverse_state = np.diag(1 / teacher) + q_matrix
        state = np.linalg.solve(inverse_state, np.eye(DIMENSION))
        residual = state - teacher_matrix
        values.append(float(0.5 * np.sum(residual * residual)))

        # dL[dC] = -tr[D N (N-T) N D dC].
        coupling_gradient = -decay @ state @ residual @ state @ decay
        row = [
            float(coupling_gradient[i, j] if i == j else 2 * coupling_gradient[i, j])
            for i, j in UPPER_PAIRS
        ]

        # dR/dt_k = -E_kk/t_k^2 - 2s(E_kk Q + Q E_kk),
        # dN = -N dR N, and dL = tr[(N-T)(dN-E_kk)].
        for k in range(DIMENSION):
            elementary = np.zeros((DIMENSION, DIMENSION))
            elementary[k, k] = 1.0
            d_inverse_state = (
                -elementary / teacher[k] ** 2
                - 2 * time * (elementary @ q_matrix + q_matrix @ elementary)
            )
            d_state = -state @ d_inverse_state @ state
            row.append(float(np.trace(residual @ (d_state - elementary))))
        jacobian.append(row)
    return np.array(values), np.array(jacobian)


def loss_diagonal_mp(teacher, coupling, time):
    teacher_matrix = diag_mp(teacher)
    decay = diag_mp([mp.exp(-2 * value * time) for value in teacher])
    inverse_state = diag_mp([1 / value for value in teacher]) + decay * coupling * decay
    state = inverse_state ** -1
    residual = state - teacher_matrix
    return mp.fsum(residual[i, j] ** 2 for i in range(DIMENSION) for j in range(DIMENSION)) / 2


def joint_loss_mp(parameters, time):
    teacher, coupling = unpack_joint_mp(parameters)
    return loss_diagonal_mp(teacher, coupling, time)


def analytic_joint_mp(teacher, coupling, times):
    teacher_matrix = diag_mp(teacher)
    values = []
    jacobian = []
    for time in times:
        decay = diag_mp([mp.exp(-2 * value * time) for value in teacher])
        q_matrix = decay * coupling * decay
        inverse_state = diag_mp([1 / value for value in teacher]) + q_matrix
        state = inverse_state ** -1
        residual = state - teacher_matrix
        values.append(mp.fsum(residual[i, j] ** 2
                             for i in range(DIMENSION) for j in range(DIMENSION)) / 2)

        coupling_gradient = -decay * state * residual * state * decay
        row = [
            coupling_gradient[i, j] if i == j else 2 * coupling_gradient[i, j]
            for i, j in UPPER_PAIRS
        ]
        for k in range(DIMENSION):
            elementary = mp.zeros(DIMENSION)
            elementary[k, k] = 1
            d_inverse_state = (
                -elementary / teacher[k] ** 2
                - 2 * time * (elementary * q_matrix + q_matrix * elementary)
            )
            d_state = -state * d_inverse_state * state
            row.append(trace_mp(residual * (d_state - elementary)))
        jacobian.append(row)
    return values, jacobian


def central_difference_jacobian_np(parameters, times):
    columns = []
    for index, value in enumerate(parameters):
        step = 1e-6 * max(1.0, abs(value))
        upper = parameters.copy()
        lower = parameters.copy()
        upper[index] += step
        lower[index] -= step
        columns.append((joint_loss_np(upper, times) - joint_loss_np(lower, times)) / (2 * step))
    return np.column_stack(columns)


def mp_diff_jacobian(parameters, times):
    columns = []
    for index, value in enumerate(parameters):
        column = []
        for time in times:
            def one_coordinate(argument, column_index=index, observation_time=time):
                perturbed = list(parameters)
                perturbed[column_index] = argument
                return joint_loss_mp(perturbed, observation_time)

            column.append(mp.diff(one_coordinate, value, method="step", addprec=40))
        columns.append(column)
    return [[columns[column][row] for column in range(len(columns))]
            for row in range(len(times))]


def mp_frobenius_norm(matrix):
    return mp.sqrt(mp.fsum(value ** 2 for row in matrix for value in row))


def mp_relative_frobenius_error(left, right):
    difference = [[left[i][j] - right[i][j] for j in range(len(left[0]))]
                  for i in range(len(left))]
    return mp_frobenius_norm(difference) / mp_frobenius_norm(right)


def mp_text(value, digits=55):
    return mp.nstr(value, n=digits, strip_zeros=False)


def loss_general_np(teacher_matrix, coupling, time):
    """The same loss without requiring the simultaneous basis to be diagonal."""
    decay = expm(-2 * time * teacher_matrix)
    inverse_state = np.linalg.inv(teacher_matrix) + decay @ coupling @ decay
    state = np.linalg.solve(inverse_state, np.eye(teacher_matrix.shape[0]))
    residual = state - teacher_matrix
    return float(0.5 * np.sum(residual * residual))


def invariance_and_failure_checks(teacher, coupling, times, reference_losses):
    sign = np.diag([-1.0, 1.0, -1.0])
    sign_losses = observations_np(teacher, sign @ coupling @ sign, times)

    permutation_indices = np.array([2, 0, 1])
    permutation = np.eye(DIMENSION)[permutation_indices]
    permuted_losses = observations_np(
        teacher[permutation_indices], permutation @ coupling @ permutation.T, times
    )

    rotation = np.array([[3.0, -4.0, 0.0], [4.0, 3.0, 0.0], [0.0, 0.0, 5.0]]) / 5.0
    teacher_matrix = diag_np(teacher)
    rotated_losses = np.array([
        loss_general_np(rotation @ teacher_matrix @ rotation.T,
                        rotation @ coupling @ rotation.T, time)
        for time in times
    ])

    other_teacher = np.array([1.5, np.sqrt(5.0), np.sqrt(17.0)])
    zero_coupling = np.zeros((DIMENSION, DIMENSION))
    zero_losses_fixture = observations_np(teacher, zero_coupling, times)
    zero_losses_other = observations_np(other_teacher, zero_coupling, times)

    extra_teacher = np.sqrt(11.0)
    extended_teacher = np.append(teacher, extra_teacher)
    extended_coupling = np.zeros((DIMENSION + 1, DIMENSION + 1))
    extended_coupling[:DIMENSION, :DIMENSION] = coupling
    extended_losses = np.array([
        loss_general_np(diag_np(extended_teacher), extended_coupling, time)
        for time in times
    ])

    checks = {
        "simultaneous_diagonal_sign_maximum_loss_residual": float(
            np.max(np.abs(reference_losses - sign_losses))
        ),
        "simultaneous_permutation_maximum_loss_residual": float(
            np.max(np.abs(reference_losses - permuted_losses))
        ),
        "simultaneous_orthogonal_maximum_loss_residual": float(
            np.max(np.abs(reference_losses - rotated_losses))
        ),
        "orthogonal_matrix": rotation.tolist(),
        "zero_coupling_fixture_maximum_absolute_loss": float(np.max(np.abs(zero_losses_fixture))),
        "zero_coupling_other_teacher_maximum_absolute_loss": float(
            np.max(np.abs(zero_losses_other))
        ),
        "uncoupled_extra_mode_teacher": float(extra_teacher),
        "uncoupled_extra_mode_maximum_loss_residual": float(
            np.max(np.abs(reference_losses - extended_losses))
        ),
    }
    assert max(checks[key] for key in (
        "simultaneous_diagonal_sign_maximum_loss_residual",
        "simultaneous_permutation_maximum_loss_residual",
        "simultaneous_orthogonal_maximum_loss_residual",
        "uncoupled_extra_mode_maximum_loss_residual",
    )) < 1e-11
    assert checks["zero_coupling_fixture_maximum_absolute_loss"] < 1e-25
    assert checks["zero_coupling_other_teacher_maximum_absolute_loss"] < 1e-25
    return checks


def symbolic_d2_closed_loss_identity():
    """Direct d=2 algebra check of L=Q/P^2 in variables x_i=z_i^2."""
    a1, a2, t1, t2, c11, c12, c22, x1, x2, shift = sp.symbols(
        "a1 a2 t1 t2 c11 c12 c22 x1 x2 shift", nonzero=True
    )
    p = (a1 + c11 * x1) * (a2 + c22 * x2) - c12**2 * x1 * x2
    shifted = p.subs({a1: a1 + shift, a2: a2 + shift})
    u = sp.diff(shifted, shift).subs(shift, 0)
    v = sp.diff(shifted, shift, 2).subs(shift, 0)
    w = t1 * sp.diff(p, a1) + t2 * sp.diff(p, a2)
    q = sp.expand((u**2 - p * v - 2 * p * w + (t1**2 + t2**2) * p**2) / 2)
    substitutions = {a1: 1 / t1, a2: 1 / t2}
    p_at_teacher = p.subs(substitutions)
    q_at_teacher = q.subs(substitutions)

    # The inverse of [[a1+c11*x1, c12*sqrt(x1*x2)], [..., a2+c22*x2]]
    # has a loss whose off-diagonal square is c12^2*x1*x2/P^2.
    n11 = (a2 + c22 * x2).subs(substitutions) / p_at_teacher
    n22 = (a1 + c11 * x1).subs(substitutions) / p_at_teacher
    n12_squared = c12**2 * x1 * x2 / p_at_teacher**2
    closed_loss = sp.expand(((n11 - t1)**2 + (n22 - t2)**2 + 2 * n12_squared) / 2)
    residual = sp.factor(sp.together(closed_loss - q_at_teacher / p_at_teacher**2))
    p_poly = sp.Poly(p, x1, x2)
    q_poly = sp.Poly(q_at_teacher, x1, x2)
    assert residual == 0
    assert all(p_poly.degree(variable) <= 1 for variable in (x1, x2))
    assert all(q_poly.degree(variable) <= 2 for variable in (x1, x2))
    return {
        "dimension": 2,
        "variables": ["x1=z1^2", "x2=z2^2"],
        "identity": "closed_matrix_loss - Q/P^2",
        "exact_residual": str(residual),
        "P_multidegree_in_x": [p_poly.degree(x1), p_poly.degree(x2)],
        "Q_multidegree_in_x": [q_poly.degree(x1), q_poly.degree(x2)],
        "P_term_count": len(p_poly.terms()),
        "Q_term_count": len(q_poly.terms()),
    }


def numerical_check():
    mp.mp.dps = MP_DPS
    teacher_np, coupling_np = fixture_np()
    teacher_mp, coupling_mp = fixture_mp()
    times_mp = fixed_times_mp()
    times_np = np.array([float(value) for value in times_mp])
    parameters_np = joint_parameters_np(teacher_np, coupling_np)
    parameters_mp = joint_parameters_mp(teacher_mp, coupling_mp)

    values_np, jacobian_np = analytic_joint_np(teacher_np, coupling_np, times_np)
    values_mp, jacobian_mp = analytic_joint_mp(teacher_mp, coupling_mp, times_mp)
    central_np = central_difference_jacobian_np(parameters_np, times_np)
    diff_mp = mp_diff_jacobian(parameters_mp, times_mp)
    jacobian_mp_as_np = np.array([[float(value) for value in row] for row in jacobian_mp])

    central_error = float(
        np.linalg.norm(central_np - jacobian_np) / np.linalg.norm(jacobian_np)
    )
    analytic_precision_error = float(
        np.linalg.norm(jacobian_np - jacobian_mp_as_np) / np.linalg.norm(jacobian_mp_as_np)
    )
    mp_diff_error = mp_relative_frobenius_error(jacobian_mp, diff_mp)
    mp_diff_max_abs = max(
        abs(jacobian_mp[i][j] - diff_mp[i][j])
        for i in range(len(times_mp)) for j in range(len(parameters_mp))
    )
    assert central_error < 2e-7
    assert mp_diff_error < mp.mpf("1e-50")

    singular_values = np.linalg.svd(jacobian_np, compute_uv=False)
    condition_number = float(singular_values[0] / singular_values[-1])
    determinant_mp = mp.det(mp.matrix(jacobian_mp))
    assert determinant_mp != 0
    determinant_sign = 1 if determinant_mp > 0 else -1
    determinant_log_abs = mp.log(abs(determinant_mp))
    _, numpy_slogabsdet = np.linalg.slogdet(jacobian_np)

    pair_sums = [
        {"pair": [i, j], "value": float(teacher_np[i] + teacher_np[j])}
        for i, j in UPPER_PAIRS
    ]
    sorted_sums = sorted(item["value"] for item in pair_sums)
    minimum_pair_sum_separation = min(
        right - left for left, right in zip(sorted_sums, sorted_sums[1:])
    )
    assert minimum_pair_sum_separation > 1e-8
    min_domain_eigenvalue = float(np.min(np.linalg.eigvalsh(np.diag(1 / teacher_np) + coupling_np)))
    assert min_domain_eigenvalue > 0

    invariances_and_failures = invariance_and_failure_checks(
        teacher_np, coupling_np, times_np, values_np
    )
    symbolic_identity = symbolic_d2_closed_loss_identity()

    return {
        "purpose": (
            "Fixed numerical illustration of the blind inverse proposal; it performs no "
            "data fitting or recovery and is not a proof of either inverse statement."
        ),
        "fixture": {
            "dimension": DIMENSION,
            "teacher_diagonal": teacher_np.tolist(),
            "coupling": coupling_np.tolist(),
            "times": times_np.tolist(),
            "time_rule": "s_k=0.003*(1/0.003)^(k/8), k=0,...,8",
            "parameter_order": [
                "C_00", "C_01", "C_02", "C_11", "C_12", "C_22",
                "t_0", "t_1", "t_2",
            ],
            "symmetric_coupling_parameters": 6,
            "teacher_parameters": 3,
            "joint_parameter_count": 9,
            "distinct_unordered_teacher_sums": pair_sums,
            "minimum_unordered_teacher_sum_separation": minimum_pair_sum_separation,
            "minimum_eigenvalue_of_T_inverse_plus_C": min_domain_eigenvalue,
            "loss_values": values_np.tolist(),
        },
        "joint_jacobian": {
            "shape": [9, 9],
            "coupling_derivative": "dL[dC]=-tr[D N (N-T) N D dC]",
            "teacher_derivative": (
                "dR/dt_k=-E_kk/t_k^2-2s(E_kk Q+Q E_kk); "
                "dN=-N(dR)N; dL=tr[(N-T)(dN-E_kk)]"
            ),
            "numpy_singular_values": singular_values.tolist(),
            "numpy_condition_number": condition_number,
            "numpy_log_absolute_determinant": float(numpy_slogabsdet),
            "mpmath_decimal_precision": MP_DPS,
            "mpmath_determinant": mp_text(determinant_mp),
            "mpmath_determinant_sign": determinant_sign,
            "mpmath_log_absolute_determinant": mp_text(determinant_log_abs),
            "rank_illustration": (
                "The nonzero high-precision determinant verifies full rank for this fixed "
                "numerical fixture only.  The SVD is not used to claim stability."
            ),
        },
        "independent_differentiation": {
            "numpy_central_difference_step_rule": "h_j=1e-6*max(1,|parameter_j|)",
            "numpy_central_difference_relative_frobenius_error": central_error,
            "numpy_vs_mpmath_analytic_relative_frobenius_error": analytic_precision_error,
            "mpmath_diff_relative_frobenius_error": mp_text(mp_diff_error),
            "mpmath_diff_maximum_absolute_error": mp_text(mp_diff_max_abs),
        },
        "simultaneous_invariances_and_nongeneric_failures": invariances_and_failures,
        "symbolic_d2_closed_loss_identity": symbolic_identity,
        "limits": [
            "The continuum identifiability proposal is exact and is not a stable blind-recovery algorithm.",
            "A single fixed 9-by-9 Jacobian and determinant do not establish genericity or a conditioning bound.",
            "The C=0 and uncoupled-extra-mode examples are nongeneric failures of blind identifiability.",
            "The d=2 symbolic identity is an exact algebra check; it is not a global zero-count proof.",
        ],
    }


def main():
    result = numerical_check()
    OUT.write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/neural_information_sculpting_v12/geometry_response_extension/src/check_identifiability.py <==
"""Exact coefficients and a deliberately local, fully reported inverse check."""
from pathlib import Path
import json
import numpy as np
import sympy as sp
from scipy.optimize import least_squares

OUT = Path(__file__).resolve().parents[1] / "results" / "identifiability_check.json"


def mm(a, b):
    return np.einsum("ik,kj->ij", a, b)


def symbolic_coefficients():
    def loss_piece(T, C, degree):
        d = len(T)
        z = sp.symbols(f"z0:{d}")
        Z = sp.Matrix(d, d, lambda i, j:
                      sp.sqrt(T[i] * T[j]) * C[i, j] * z[i] * z[j])
        D = sp.diag(*T)
        powers = [sp.eye(d), Z]
        for _ in range(2, degree):
            powers.append(powers[-1] * Z)
        expression = sum(sp.trace(D * powers[m] * D * powers[degree - m])
                         for m in range(1, degree))
        return sp.Poly(sp.expand(sp.Rational((-1)**degree, 2) * expression), *z)

    T = [sp.Integer(1), sp.Integer(2), sp.Integer(3)]
    C = sp.Matrix([[sp.Rational(1, 5), sp.Rational(1, 7), sp.Rational(1, 11)],
                   [sp.Rational(1, 7), -sp.Rational(1, 13), sp.Rational(1, 17)],
                   [sp.Rational(1, 11), sp.Rational(1, 17), sp.Rational(1, 19)]])
    P2, P3 = loss_piece(T, C, 2), loss_piece(T, C, 3)
    checks = []
    for i in range(3):
        for deg, P, expected in [
            (2, P2, T[i]**4 * C[i, i]**2 / 2),
            (3, P3, -T[i]**5 * C[i, i]**3),
        ]:
            powers = [0] * 3
            powers[i] = 2 * deg
            got = P.coeff_monomial(tuple(powers))
            checks.append({"kind": f"diagonal_degree_{deg}", "i": i,
                           "coefficient": str(got), "residual": str(sp.simplify(got - expected))})
    for i in range(3):
        for j in range(i + 1, 3):
            powers = [0] * 3
            powers[i] = powers[j] = 2
            expected = T[i]**2 * T[j]**2 * C[i, j]**2
            got = P2.coeff_monomial(tuple(powers))
            checks.append({"kind": "edge_magnitude", "i": i, "j": j,
                           "coefficient": str(got), "residual": str(sp.simplify(got - expected))})
    expected = -2 * sp.prod(T) * (T[0]*T[1] + T[1]*T[2] + T[2]*T[0]) * C[0, 1]*C[1, 2]*C[2, 0]
    got = P3.coeff_monomial((2, 2, 2))
    checks.append({"kind": "triangle", "coefficient": str(got), "residual": str(sp.simplify(got - expected))})
    T4 = list(map(sp.Integer, [1, 2, 3, 4]))
    C4 = sp.diag(sp.Rational(1, 3), -sp.Rational(1, 5), sp.Rational(1, 7), sp.Rational(1, 11))
    edges = [(0, 1, 5), (1, 2, 7), (2, 3, 11), (3, 0, 13)]
    for i, j, den in edges:
        C4[i, j] = C4[j, i] = sp.Rational(1, den)
    K = sp.prod(T4) * sum(T4[i]*T4[j] for i in range(4) for j in range(4) if i != j)
    expected = K * sp.prod(C4[i, j] for i, j, _ in edges)
    got = loss_piece(T4, C4, 4).coeff_monomial((2, 2, 2, 2))
    checks.append({"kind": "chordless_square", "coefficient": str(got), "residual": str(sp.simplify(got - expected))})
    assert all(x["residual"] == "0" for x in checks)
    return checks


def unpack(x, d):
    C = np.zeros((d, d))
    C[np.triu_indices(d)] = x
    return C + np.triu(C, 1).T


def observation(C, teacher, times, with_jac=False):
    d = len(teacher)
    T = np.diag(teacher)
    values, jac = [], []
    for t in times:
        D = np.diag(np.exp(-2 * teacher * t))
        M = np.linalg.solve(np.diag(1 / teacher) + mm(mm(D, C), D), np.eye(d))
        residual = M - T
        values.append(float(np.sum(residual**2) / 2))
        if with_jac:
            J = -mm(mm(mm(mm(D, M), residual), M), D)
            jac.append([J[i, j] * (1 if i == j else 2)
                        for i in range(d) for j in range(i, d)])
    return (np.array(values), np.array(jac)) if with_jac else np.array(values)


def numerical_check():
    teacher = np.array([1., np.sqrt(7), np.sqrt(73)])
    times = np.geomspace(.003, 1., 6)
    C = .02 * np.array([[1., .4, .3], [.4, -.5, .2], [.3, .2, .7]])
    x = C[np.triu_indices(3)]
    y, J = observation(C, teacher, times, True)
    singular = np.linalg.svd(J, compute_uv=False)
    direction = np.linspace(-.5, .6, 6)
    step = 1e-6
    fd = (observation(unpack(x + step * direction, 3), teacher, times) -
          observation(unpack(x - step * direction, 3), teacher, times)) / (2 * step)
    analytic = np.einsum("ij,j->i", J, direction)
    error = float(np.linalg.norm(fd - analytic) / np.linalg.norm(analytic))
    assert error < 1e-6
    rng = np.random.default_rng(20261013)
    initial_direction = rng.normal(size=6)
    initial_direction *= .02 * np.linalg.norm(x) / np.linalg.norm(initial_direction)
    noise_direction = rng.normal(size=6)
    attempts = []
    for sigma in [0., 1e-10, 1e-8, 1e-6]:
        target = y + sigma * noise_direction
        def residual(v):
            return observation(unpack(v, 3), teacher, times) - target
        def jacobian(v):
            return observation(unpack(v, 3), teacher, times, True)[1]
        fit = least_squares(residual, x + initial_direction, jac=jacobian,
                            xtol=1e-14, ftol=1e-14, gtol=1e-14,
                            max_nfev=5000, x_scale="jac")
        Cfit = unpack(fit.x, 3)
        min_eigen = float(np.min(np.linalg.eigvalsh(np.diag(1/teacher) + Cfit)))
        attempts.append({
            "noise_standard_deviation": sigma,
            "actual_noise_norm": float(sigma * np.linalg.norm(noise_direction)),
            "solver_success": bool(fit.success), "status": int(fit.status),
            "message": fit.message, "evaluations": fit.nfev,
            "observation_residual": float(np.linalg.norm(residual(fit.x))),
            "relative_parameter_error": float(np.linalg.norm(fit.x-x)/np.linalg.norm(x)),
            "minimum_inverse_state_eigenvalue": min_eigen,
            "admissible": min_eigen > 0, "fit_parameters": fit.x.tolist(),
        })
    S = np.diag([1., -1., 1.])
    gauge_error = float(np.max(np.abs(y - observation(mm(mm(S, C), S), teacher, times))))
    M0 = np.diag([2., 3.])
    Q = np.array([[1., -1.], [1., 1.]]) / np.sqrt(2)
    M1 = mm(mm(Q, M0), Q.T)
    C0 = np.linalg.inv(M0) - np.eye(2)
    C1 = np.linalg.inv(M1) - np.eye(2)
    repeated_teacher_error = float(np.max(np.abs(
        observation(C0, np.ones(2), times) - observation(C1, np.ones(2), times))))
    assert gauge_error < 1e-12 and repeated_teacher_error < 1e-12
    return {"teacher": teacher.tolist(), "C": C.tolist(), "times": times.tolist(),
            "exact_observations": y.tolist(), "jacobian_singular_values": singular.tolist(),
            "jacobian_condition_number": float(singular[0]/singular[-1]),
            "jacobian_directional_relative_error": error,
            "sign_gauge_maximum_loss_residual": gauge_error,
            "repeated_teacher_rotation_maximum_loss_residual": repeated_teacher_error,
            "local_initialization_relative_error": .02, "noise_seed": 20261013,
            "attempts": attempts}


def main():
    result = {"symbolic_coefficient_checks": symbolic_coefficients(),
              "finite_sample_local_check": numerical_check(),
              "limits": ["Fixed local start; not global inverse recovery.",
                         "Single noise direction; no statistical performance claim.",
                         "Nonsingularity does not imply good conditioning."]}
    OUT.write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/neural_information_sculpting_v12/geometry_response_extension/src/check_scalar_interventions.py <==
"""Raw finite-law check of the scalar initial-gradient intervention channel.

This script contracts the expanded GH3 atoms directly.  It does not use the
closed-form complete-moment perturbation to produce the reported responses;
that formula is only the comparison target.
"""
from fractions import Fraction as F
from pathlib import Path
import json
import math
import sys

import numpy as np


EXT = Path(__file__).resolve().parents[1]
OUT = EXT / "results" / "scalar_intervention_check.json"
sys.path.insert(0, str(EXT.parent / "isospectral_training_extension" / "src"))
from isospectral import graph  # noqa: E402


Q = 3
R = 3
D = 8
C = 1.0
RHO = 0.2
BETA_STAR_POSITIVE = 18.0 / 65.0
ELL = np.array([0.5, -1.0, 0.5])
T_A = np.array([2.0, 3.0, 4.0])
T_C = np.array([5.0, 6.0, 7.0, 8.0, 9.0])
EPSILONS = tuple(BETA_STAR_POSITIVE / divisor for divisor in (16.0, 8.0, 4.0, 2.0))
TOLERANCE = 1.0e-11


def symmetric_basis(dimension):
    """Orthonormal Frobenius basis used by the raw quadratic features."""
    pieces = []
    for i in range(dimension):
        element = np.zeros((dimension, dimension))
        element[i, i] = 1.0
        pieces.append(element)
    for i in range(dimension):
        for j in range(i + 1, dimension):
            element = np.zeros((dimension, dimension))
            element[i, j] = element[j, i] = 1.0 / math.sqrt(2.0)
            pieces.append(element)
    return np.asarray(pieces)


def centered_quadratic_features(signs):
    """Evaluate the normalized degree-two features on every raw GH3 atom."""
    inputs = math.sqrt(3.0) * np.asarray(signs, dtype=float)
    columns = [(inputs[:, i] ** 2 - 1.0) / math.sqrt(2.0) for i in range(D)]
    columns.extend(inputs[:, i] * inputs[:, j] for i in range(D) for j in range(i + 1, D))
    return np.column_stack(columns)


def product_gh3_probabilities(signs):
    """The full-support product GH3 law, whose degree-four moments are Gaussian."""
    signs = np.asarray(signs, dtype=int)
    return np.prod(np.where(signs == 0, 2.0 / 3.0, 1.0 / 6.0), axis=1)


def raw_operator(features, probabilities):
    return np.einsum("na,nb,n->ab", features, features, probabilities, optimize=True)


def raw_action(features, probabilities, basis, matrix):
    """Apply the feature-contracted complete operator without analytic K input."""
    coordinates = np.einsum("aij,ij->a", basis, matrix, optimize=True)
    sampled_coordinate = np.einsum("na,a->n", features, coordinates, optimize=True)
    output_coordinates = np.einsum(
        "n,n,na->a", probabilities, sampled_coordinate, features, optimize=True
    )
    return np.einsum("a,aij->ij", output_coordinates, basis, optimize=True)


def unit_symmetric_direction(rng, dimension):
    value = rng.normal(size=(dimension, dimension))
    value = (value + value.T) / 2.0
    return value / np.linalg.norm(value, ord="fro")


def intervention_cases(delta_b):
    """The exact optimizer, its zero-v control, and reproducible bounded probes."""
    norm_ell = float(np.linalg.norm(ELL))
    norm_delta_b = float(np.linalg.norm(delta_b, ord="fro"))
    v_max = RHO * ELL / norm_ell
    V_max = delta_b / norm_delta_b
    cases = [
        {"name": "maximizer", "v": v_max, "V": V_max},
        {"name": "zero_v_control", "v": np.zeros(Q), "V": V_max},
    ]
    rng = np.random.default_rng(20261013)
    for index, radius in enumerate((0.35 * RHO, 0.70 * RHO, 0.95 * RHO)):
        direction = rng.normal(size=Q)
        v = radius * direction / np.linalg.norm(direction)
        cases.append({
            "name": "seed_20261013_%d" % index,
            "v": v,
            "V": unit_symmetric_direction(rng, 2 * R - 1),
        })
    return cases


def serializable_case(case, epsilon, probabilities_plus, probabilities_minus, features, basis, delta_b):
    v = case["v"]
    V = case["V"]
    M = np.diag(np.concatenate((C + v, np.full(2 * R - 1, C))))
    T = np.diag(np.concatenate((T_A, T_C)))
    G_plus_cc = raw_action(features, probabilities_plus, basis, M - T)[Q:, Q:]
    G_minus_cc = raw_action(features, probabilities_minus, basis, M - T)[Q:, Q:]
    cc_gap = G_plus_cc - G_minus_cc
    formula_cc_gap = (epsilon / 2.0) * float(np.dot(ELL, v)) * delta_b
    observed = float(np.einsum("ij,ij->", V, cc_gap, optimize=True))
    predicted = float(np.einsum("ij,ij->", V, formula_cc_gap, optimize=True))
    return {
        "name": case["name"],
        "v": v.tolist(),
        "V": V.tolist(),
        "v_norm_2": float(np.linalg.norm(v)),
        "V_norm_frobenius": float(np.linalg.norm(V, ord="fro")),
        "minimum_M_eigenvalue": float(np.min(np.linalg.eigvalsh(M))),
        "raw_plus_scalar_response": float(np.einsum("ij,ij->", V, G_plus_cc, optimize=True)),
        "raw_minus_scalar_response": float(np.einsum("ij,ij->", V, G_minus_cc, optimize=True)),
        "raw_scalar_gap": observed,
        "formula_scalar_gap": predicted,
        "scalar_gap_absolute_error": abs(observed - predicted),
        "CC_gap_maximum_entrywise_error": float(np.max(np.abs(cc_gap - formula_cc_gap))),
    }


def same_input_score(signs, v, V):
    """Z(x)=<V,A(x)_C><diag(v) direct-sum 0,A(x)> for normalized A."""
    inputs = math.sqrt(3.0) * np.asarray(signs, dtype=float)
    centered_diagonal = (inputs[:, :Q] ** 2 - 1.0) / math.sqrt(2.0)
    d_score = np.einsum("ni,i->n", centered_diagonal, v, optimize=True)
    cycle = inputs[:, Q:]
    # A(x)=(xx^T-I)/sqrt(2), the same normalized quadratic observable
    # that underlies centered_quadratic_features above.
    v_score = (np.einsum("ni,ij,nj->n", cycle, V, cycle, optimize=True) - np.trace(V)) / math.sqrt(2.0)
    return v_score * d_score


def score_statistics(probabilities, scores):
    mean = float(np.einsum("n,n->", probabilities, scores, optimize=True))
    second = float(np.einsum("n,n,n->", probabilities, scores, scores, optimize=True))
    return {"mean": mean, "second_moment": second, "variance": max(0.0, second - mean ** 2)}


def same_input_record(epsilon, probabilities_plus, probabilities_minus, base, signs, v, V, features, basis, delta_b):
    """Check the label-canceling same-input score identity at the maximizer."""
    scores = same_input_score(signs, v, V)
    plus = score_statistics(probabilities_plus, scores)
    minus = score_statistics(probabilities_minus, scores)
    baseline = score_statistics(base, scores)
    Dv = np.diag(np.concatenate((v, np.zeros(2 * R - 1))))
    increment_plus = raw_action(features, probabilities_plus, basis, Dv)[Q:, Q:]
    increment_minus = raw_action(features, probabilities_minus, basis, Dv)[Q:, Q:]
    projected_increment_plus = float(np.einsum("ij,ij->", V, increment_plus, optimize=True))
    projected_increment_minus = float(np.einsum("ij,ij->", V, increment_minus, optimize=True))
    expected_gap = (epsilon / 2.0) * float(np.dot(ELL, v)) * float(np.einsum("ij,ij->", V, delta_b, optimize=True))
    direct_gap = plus["mean"] - minus["mean"]
    return {
        "epsilon": epsilon,
        "plus": plus,
        "minus": minus,
        "cross_arm_mean_gap": direct_gap,
        "formula_cross_arm_mean_gap": expected_gap,
        "cross_arm_gap_absolute_error": abs(direct_gap - expected_gap),
        "plus_mean_minus_raw_projected_gradient_increment": plus["mean"] - projected_increment_plus,
        "minus_mean_minus_raw_projected_gradient_increment": minus["mean"] - projected_increment_minus,
        "maximum_score_identity_error": max(
            abs(plus["mean"] - projected_increment_plus),
            abs(minus["mean"] - projected_increment_minus),
            abs(direct_gap - expected_gap),
        ),
        "GH3_product_baseline_second_moment": baseline["second_moment"],
    }


def main():
    archive = np.load(EXT / "results" / "validation_geometry.npz")
    signs_plus = archive["signs_plus"]
    signs_minus = archive["signs_minus"]
    p_star_plus = archive["probabilities_plus"]
    p_star_minus = archive["probabilities_minus"]
    if not np.array_equal(signs_plus, signs_minus):
        raise AssertionError("plus and minus raw atom order differs")
    if not np.all(p_star_plus > 0.0) or not np.all(p_star_minus > 0.0):
        raise AssertionError("the supplied beta-star laws must be positive")

    base = product_gh3_probabilities(signs_plus)
    if not np.isclose(np.sum(base), 1.0, atol=1e-14):
        raise AssertionError("GH3 base law is not normalized")
    features = centered_quadratic_features(signs_plus)
    basis = symmetric_basis(D)
    base_operator_error = float(np.max(np.abs(raw_operator(features, base) - np.eye(len(basis)))))
    if base_operator_error > TOLERANCE:
        raise AssertionError(base_operator_error)

    B_plus = np.asarray(graph([F(1)] * R, arm=1), dtype=float)
    B_minus = np.asarray(graph([F(1)] * R, arm=-1), dtype=float)
    delta_b = B_plus - B_minus
    cases = intervention_cases(delta_b)
    max_v = cases[0]["v"]
    max_V = cases[0]["V"]
    expected_baseline_second_moment = float(np.linalg.norm(max_v) ** 2 * np.linalg.norm(max_V, ord="fro") ** 2)
    records = []
    same_input_records = []
    for epsilon in EPSILONS:
        alpha = epsilon / BETA_STAR_POSITIVE
        p_plus = alpha * p_star_plus + (1.0 - alpha) * base
        p_minus = alpha * p_star_minus + (1.0 - alpha) * base
        if not (0.0 < alpha <= 1.0 and np.all(p_plus > 0.0) and np.all(p_minus > 0.0)):
            raise AssertionError("epsilon mixture failed positivity")
        responses = [
            serializable_case(case, epsilon, p_plus, p_minus, features, basis, delta_b)
            for case in cases
        ]
        max_case_error = max(
            max(item["scalar_gap_absolute_error"], item["CC_gap_maximum_entrywise_error"])
            for item in responses
        )
        if max_case_error > TOLERANCE:
            raise AssertionError(max_case_error)
        same_input = same_input_record(
            epsilon, p_plus, p_minus, base, signs_plus, max_v, max_V, features, basis, delta_b
        )
        if same_input["maximum_score_identity_error"] > TOLERANCE:
            raise AssertionError(same_input["maximum_score_identity_error"])
        records.append({
            "epsilon": epsilon,
            "alpha_against_positive_beta_star_law": alpha,
            "plus_probability_minimum": float(np.min(p_plus)),
            "minus_probability_minimum": float(np.min(p_minus)),
            "plus_mass_residual": float(abs(np.sum(p_plus) - 1.0)),
            "minus_mass_residual": float(abs(np.sum(p_minus) - 1.0)),
            "maximum_raw_vs_formula_error": max_case_error,
            "cases": responses,
        })
        same_input_records.append(same_input)

    by_name = {}
    for record in records:
        for response in record["cases"]:
            by_name.setdefault(response["name"], []).append((record["epsilon"], response["raw_scalar_gap"]))
    linearity = []
    for name, values in by_name.items():
        scaled = [gap / epsilon for epsilon, gap in values]
        linearity.append({
            "case": name,
            "gap_over_epsilon": scaled,
            "maximum_deviation_from_first": float(max(abs(value - scaled[0]) for value in scaled)),
        })
    linearity_error = max(item["maximum_deviation_from_first"] for item in linearity)
    if linearity_error > TOLERANCE:
        raise AssertionError(linearity_error)

    maximizing = [record["cases"][0] for record in records]
    bound_prefactor = RHO * float(np.linalg.norm(ELL)) * float(np.linalg.norm(delta_b, ord="fro")) / 2.0
    optimizer_error = max(
        abs(item["raw_scalar_gap"] - record["epsilon"] * bound_prefactor)
        for record, item in zip(records, maximizing)
    )
    if optimizer_error > TOLERANCE:
        raise AssertionError(optimizer_error)
    if min(item["minimum_M_eigenvalue"] for item in maximizing) <= 0.0:
        raise AssertionError("maximizing intervention is not SPD")
    baseline_second_error = max(
        abs(item["GH3_product_baseline_second_moment"] - expected_baseline_second_moment)
        for item in same_input_records
    )
    if baseline_second_error > TOLERANCE:
        raise AssertionError(baseline_second_error)

    result = {
        "status": "PASS",
        "scope": "population initial-gradient scalar intervention algebra and same-input score moments only; no finite-sample or all-time claim",
        "raw_input": "results/validation_geometry.npz raw atoms and positive beta-star probabilities",
        "raw_contraction": "centered quadratic features contracted directly against each epsilon-mixture probability vector",
        "parameters": {
            "q": Q,
            "r": R,
            "c": C,
            "rho": RHO,
            "ell": ELL.tolist(),
            "T_A": T_A.tolist(),
            "T_C": T_C.tolist(),
            "beta_star_positive": BETA_STAR_POSITIVE,
            "epsilons": list(EPSILONS),
            "raw_GH3_base_operator_maximum_entrywise_error_from_identity": base_operator_error,
        },
        "formula_checked": "<V, G_+(M(v))_CC-G_-(M(v))_CC> = epsilon*(ell dot v)*<V,B_+-B_->/2",
        "epsilon_mixtures": records,
        "linearity_in_epsilon": {
            "maximum_deviation_from_first_gap_over_epsilon": linearity_error,
            "cases": linearity,
        },
        "optimizer": {
            "v": cases[0]["v"].tolist(),
            "V": cases[0]["V"].tolist(),
            "theoretical_signal_prefactor": bound_prefactor,
            "maximum_raw_signal_minus_bound_error": optimizer_error,
            "minimum_maximizer_M_eigenvalue": min(item["minimum_M_eigenvalue"] for item in maximizing),
            "SPD": True,
        },
        "same_input_gradient_difference_score": {
            "definition": "Z(x)=<V,A(x)_C><diag(v) direct-sum 0,A(x)>, with A(x)=(xx^T-I)/sqrt(2)",
            "provenance": "E_s Z is the normalized projected initial-gradient difference between W(v) and W(0); label terms cancel exactly.",
            "maximizing_v_and_V": {"v": max_v.tolist(), "V": max_V.tolist()},
            "GH3_product_baseline_second_moment": same_input_records[0]["GH3_product_baseline_second_moment"],
            "expected_disjoint_block_baseline_second_moment": expected_baseline_second_moment,
            "baseline_second_moment_absolute_error": baseline_second_error,
            "epsilon_records": same_input_records,
        },
        "tolerance": TOLERANCE,
    }
    OUT.write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps({
        "status": result["status"],
        "maximum_raw_vs_formula_error": max(item["maximum_raw_vs_formula_error"] for item in records),
        "linearity_error": linearity_error,
        "optimizer_error": optimizer_error,
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/neural_information_sculpting_v12/geometry_response_extension/src/check_smooth_realization.py <==
"""Numerically audit the compact-bump smooth moment realization term by term."""
from fractions import Fraction as F
from pathlib import Path
import json
import math
import sys

import mpmath as mp
import numpy as np
from scipy.integrate import quad


EXT = Path(__file__).resolve().parents[1]
OUT = EXT / "results" / "smooth_realization_check.json"
sys.path.insert(0, str(EXT.parent / "isospectral_training_extension" / "src"))
from isospectral import graph  # noqa: E402


D = 8
Q = 3
R = 3
SUPPORT_RADIUS = 3.0
ELL = (mp.mpf("0.5"), mp.mpf("-1"), mp.mpf("0.5"))
MOMENT_DEGREES = tuple(range(7))
TERM_TOLERANCE = 1.0e-11


def compositions(total, parts):
    if parts == 1:
        yield (total,)
        return
    for first in range(total + 1):
        for tail in compositions(total - first, parts - 1):
            yield (first,) + tail


def rho_mp(x):
    if abs(x) >= 3:
        return mp.mpf("0")
    return mp.exp(-1 / (1 - (x / 3) ** 2))


def rho_float(x):
    if abs(x) >= SUPPORT_RADIUS:
        return 0.0
    return math.exp(-1.0 / (1.0 - (x / SUPPORT_RADIUS) ** 2))


def mpmath_moments():
    mp.mp.dps = 80
    normalizer = 1 / mp.sqrt(2 * mp.pi)
    values = []
    for degree in MOMENT_DEGREES:
        integrand = lambda x: x ** degree * rho_mp(x) * mp.exp(-x * x / 2) * normalizer
        values.append(mp.quad(integrand, [-3, 0, 3]))
    return values


def scipy_moments():
    values = []
    errors = []
    normalizer = 1.0 / math.sqrt(2.0 * math.pi)
    for degree in MOMENT_DEGREES:
        def integrand(x):
            return x ** degree * rho_float(x) * math.exp(-x * x / 2.0) * normalizer
        value, error = quad(integrand, -SUPPORT_RADIUS, SUPPORT_RADIUS,
                            epsabs=2.0e-13, epsrel=2.0e-13, limit=400)
        values.append(value)
        errors.append(error)
    return values, errors


def cycle_edges(B):
    return [(j, k) for j in range(B.shape[0]) for k in range(j + 1, B.shape[1]) if B[j, k] != 0.0]


def tilt_change(exponent, moments, B, Z, v):
    """Product-moment expansion of int phi psi_s x^exponent."""
    edges = cycle_edges(B)
    answer = moments[0] * 0
    for auxiliary, ell_value in enumerate(ELL):
        for j, k in edges:
            product = moments[0] * 0 + 1
            for coordinate, base_power in enumerate(exponent):
                power = base_power
                if coordinate == auxiliary:
                    power += 2
                if coordinate == Q + j or coordinate == Q + k:
                    power += 1
                product *= moments[power]
            answer += ell_value * B[j, k] * product
    return answer / (Z * v)


def target_change(exponent, B):
    if sum(exponent) != 4:
        return 0.0
    auxiliary = [index for index in range(Q) if exponent[index] == 2]
    if len(auxiliary) != 1 or any(exponent[index] != 0 for index in range(Q) if index != auxiliary[0]):
        return 0.0
    cycle = [index - Q for index in range(Q, D) if exponent[index] == 1]
    if len(cycle) != 2 or any(exponent[Q + index] not in (0, 1) for index in range(2 * R - 1)):
        return 0.0
    j, k = sorted(cycle)
    return float(ELL[auxiliary[0]] * B[j, k])


def maximum_record(records, key):
    return max(records, key=lambda item: item[key])


def audit_arm(name, B, moments_mp, moments_scipy, Z_mp, v_mp, Z_scipy, v_scipy):
    records = []
    by_degree = {}
    for degree in range(5):
        degree_records = []
        for exponent in compositions(degree, D):
            expected = target_change(exponent, B)
            mp_value = tilt_change(exponent, moments_mp, B, Z_mp, v_mp)
            scipy_value = tilt_change(exponent, moments_scipy, B, Z_scipy, v_scipy)
            record = {
                "exponent": list(exponent),
                "expected_change": expected,
                "mpmath_change": float(mp_value),
                "scipy_change": float(scipy_value),
                "mpmath_absolute_residual": float(abs(mp_value - expected)),
                "scipy_absolute_residual": float(abs(scipy_value - expected)),
                "mpmath_scipy_absolute_difference": float(abs(mp_value - scipy_value)),
                "is_targeted_fourth_entry": bool(expected != 0.0),
            }
            records.append(record)
            degree_records.append(record)
        by_degree[str(degree)] = {
            "tested_monomials": len(degree_records),
            "targeted_nonzero_entries": sum(item["is_targeted_fourth_entry"] for item in degree_records),
            "maximum_mpmath_residual": maximum_record(degree_records, "mpmath_absolute_residual"),
            "maximum_scipy_residual": maximum_record(degree_records, "scipy_absolute_residual"),
            "maximum_mpmath_scipy_difference": maximum_record(degree_records, "mpmath_scipy_absolute_difference"),
        }
    vanishing = [item for item in records if not item["is_targeted_fourth_entry"]]
    targeted = [item for item in records if item["is_targeted_fourth_entry"]]
    result = {
        "arm": name,
        "tested_monomials_total": len(records),
        "tested_monomials_by_degree": by_degree,
        "targeted_nonzero_fourth_entries": len(targeted),
        "maximum_mpmath_residual": maximum_record(records, "mpmath_absolute_residual"),
        "maximum_scipy_residual": maximum_record(records, "scipy_absolute_residual"),
        "maximum_mpmath_scipy_difference": maximum_record(records, "mpmath_scipy_absolute_difference"),
        "maximum_vanishing_change_mpmath": maximum_record(vanishing, "mpmath_absolute_residual"),
        "maximum_vanishing_change_scipy": maximum_record(vanishing, "scipy_absolute_residual"),
        "maximum_targeted_residual_mpmath": maximum_record(targeted, "mpmath_absolute_residual"),
        "maximum_targeted_residual_scipy": maximum_record(targeted, "scipy_absolute_residual"),
    }
    maximum = max(
        result["maximum_mpmath_residual"]["mpmath_absolute_residual"],
        result["maximum_scipy_residual"]["scipy_absolute_residual"],
        result["maximum_mpmath_scipy_difference"]["mpmath_scipy_absolute_difference"],
    )
    if maximum > TERM_TOLERANCE:
        raise AssertionError((name, maximum))
    return result


def main():
    moments_mp = mpmath_moments()
    moments_scipy, scipy_errors = scipy_moments()
    moments_scipy_mp = [mp.mpf(str(value)) for value in moments_scipy]
    moment_differences = [abs(reference - estimate) for reference, estimate in zip(moments_mp, moments_scipy_mp)]

    v_mp = moments_mp[4] / moments_mp[0] - (moments_mp[2] / moments_mp[0]) ** 2
    Z_mp = moments_mp[2] ** 2 * moments_mp[0] ** (D - 2)
    v_scipy = moments_scipy_mp[4] / moments_scipy_mp[0] - (moments_scipy_mp[2] / moments_scipy_mp[0]) ** 2
    Z_scipy = moments_scipy_mp[2] ** 2 * moments_scipy_mp[0] ** (D - 2)
    if not (v_mp > 0 and Z_mp > 0 and v_scipy > 0 and Z_scipy > 0):
        raise AssertionError("bump normalization constants must be positive")

    B_plus = np.asarray(graph([F(1)] * R, arm=1), dtype=float)
    B_minus = np.asarray(graph([F(1)] * R, arm=-1), dtype=float)
    edge_weight_sum = sum(abs(B_plus[j, k]) for j, k in cycle_edges(B_plus))
    Rpsi = SUPPORT_RADIUS ** 4 * sum(abs(float(value)) for value in ELL) * edge_weight_sum / float(Z_mp * v_mp)
    epsilon = 0.5 / Rpsi
    lower_ratio = 1.0 - epsilon * Rpsi

    audits = [
        audit_arm("plus", B_plus, moments_mp, moments_scipy_mp, Z_mp, v_mp, Z_scipy, v_scipy),
        audit_arm("minus", B_minus, moments_mp, moments_scipy_mp, Z_mp, v_mp, Z_scipy, v_scipy),
    ]
    maximum_residual = max(
        arm["maximum_mpmath_residual"]["mpmath_absolute_residual"] for arm in audits
    )
    maximum_scipy_residual = max(
        arm["maximum_scipy_residual"]["scipy_absolute_residual"] for arm in audits
    )
    maximum_cross_difference = max(
        arm["maximum_mpmath_scipy_difference"]["mpmath_scipy_absolute_difference"] for arm in audits
    )
    maximum_scipy_reported_error = max(scipy_errors)
    quadrature_resolution = max(float(max(moment_differences)), maximum_scipy_reported_error)

    result = {
        "status": "PASS",
        "scope": "termwise degree-0-through-4 smooth-law moment realization; this is a quadrature validation",
        "bump": "rho0(x)=exp[-1/(1-(x/3)^2)] for |x|<3, and 0 otherwise",
        "dimension": D,
        "moment_computation": {
            "mpmath_decimal_precision": 80,
            "scipy_quad": {"epsabs": 2.0e-13, "epsrel": 2.0e-13, "limit": 400},
            "moments_mpmath": [float(value) for value in moments_mp],
            "moments_scipy": moments_scipy,
            "scipy_reported_absolute_errors": scipy_errors,
            "mpmath_vs_scipy_absolute_differences": [float(value) for value in moment_differences],
            "maximum_mpmath_vs_scipy_moment_difference": float(max(moment_differences)),
            "maximum_scipy_reported_absolute_error": maximum_scipy_reported_error,
            "quadrature_resolution_scale": quadrature_resolution,
        },
        "normalization": {
            "v_mpmath": float(v_mp),
            "Z_mpmath": float(Z_mp),
            "v_scipy": float(v_scipy),
            "Z_scipy": float(Z_scipy),
            "Rpsi_upper_bound": Rpsi,
            "legal_epsilon": epsilon,
            "epsilon_times_Rpsi": epsilon * Rpsi,
            "density_ratio_lower_bound": lower_ratio,
        },
        "tilt": "psi_s=chi/(Z v)*(sum_i ell_i x_i^2)*sum_{j<k:B_jk!=0} B_jk x_j*x_k",
        "expected_change": "zero for every degree <=4 monomial except x_Ai^2*x_Cj*x_Ck, whose change is ell_i*B_jk",
        "arms": audits,
        "maximum_mpmath_residual": maximum_residual,
        "maximum_scipy_residual": maximum_scipy_residual,
        "maximum_mpmath_scipy_difference": maximum_cross_difference,
        "termwise_residual_interpretation": "The tiny termwise residuals are conditional algebraic cancellations after each method uses its own m, v, and Z. The independent numerical resolution is recorded by the moment comparison and scipy reported quadrature errors; no stronger quadrature accuracy is claimed.",
        "term_tolerance": TERM_TOLERANCE,
    }
    OUT.write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps({
        "status": result["status"],
        "maximum_mpmath_residual": maximum_residual,
        "maximum_scipy_residual": maximum_scipy_residual,
        "maximum_mpmath_scipy_difference": maximum_cross_difference,
        "quadrature_resolution_scale": quadrature_resolution,
        "Rpsi": Rpsi,
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/neural_information_sculpting_v12/geometry_response_extension/src/explore_teacher_scales.py <==
"""Declared exploratory grid; every cell is retained, with no inferential statistics."""
from pathlib import Path
from fractions import Fraction as F
from itertools import product
import sys
import json
import numpy as np
from scipy.integrate import solve_ivp

ROOT = Path(__file__).resolve().parents[2]
sys.path.insert(0, str(ROOT / 'isospectral_training_extension' / 'src'))
from isospectral import graph, block_rhs


def run(a, delta, b, step, rtol=2e-10, atol=2e-12):
    teacher = np.r_[1 + a + delta * np.arange(3), 1 + b + step * np.arange(5)]
    g = 1 - teacher
    times = np.r_[0., np.geomspace(1e-5, 4., 600)]
    ell = [F(1, 2), F(-1), F(1, 2)]
    beta = F(18, 65)
    paths = []
    for sign in (1, -1):
        B = np.asarray(graph([F(1)] * 3, sign), dtype=float)
        rhs = block_rhs(3, g, ell, 1., beta, B)
        sol = solve_ivp(rhs, (0., 4.), np.r_[np.ones(3), np.eye(5).ravel()],
                        t_eval=times, rtol=rtol, atol=atol, method='DOP853')
        if not sol.success:
            raise RuntimeError(sol.message)
        A = sol.y[:3].T
        N = sol.y[3:].T.reshape(-1, 5, 5)
        E = N - np.diag(teacher[3:])
        common = (np.sum((A - teacher[:3])**2, axis=1) + np.sum(E**2, axis=(1, 2))) / 2
        own = common + float(beta) / 2 * np.einsum('ki,i->k', A, np.asarray(ell, dtype=float)) * np.einsum('kij,ji->k', N, B)
        paths.append({'common': common, 'own': own})
    result = {'a': a, 'delta': delta, 'b': b, 'step': step, 'teacher': teacher.tolist(),
              'simple_teacher': len(set(teacher)) == len(teacher)}
    for name in ('common', 'own'):
        mean = (paths[0][name] + paths[1][name]) / 2
        gap = np.abs(paths[0][name] - paths[1][name])
        eligible = mean >= 1e-4 * mean[0]
        relative = np.divide(gap, mean, out=np.zeros_like(gap), where=eligible)
        j, k = int(np.argmax(gap)), int(np.argmax(relative))
        result[name] = {'max_absolute_gap': float(gap[j]), 'absolute_time': float(times[j]),
                        'gap_over_initial_loss': float(gap[j] / mean[0]),
                        'max_relative_gap_eligible': float(relative[k]), 'relative_time': float(times[k]),
                        'relative_time_mean_loss': float(mean[k]), 'initial_loss': float(mean[0])}
    return result


def main():
    records = []
    grid = list(product((.1, 1., 3.), (1., 3., 10., 30.), (.1, .5, 1.), (.1, 1., 3.)))
    for i, args in enumerate(grid):
        records.append(run(*args))
        if (i + 1) % 27 == 0:
            print(json.dumps({'completed': i + 1, 'total': len(grid)}), flush=True)
    out = ROOT / 'geometry_response_extension' / 'results' / 'teacher_grid.json'
    out.write_text(json.dumps({'protocol': 'protocols/research_protocol.md', 'cells': records}, indent=2) + '\n')
    for loss in ('common', 'own'):
        for metric in ('max_absolute_gap', 'gap_over_initial_loss', 'max_relative_gap_eligible'):
            best = max(records, key=lambda z: z[loss][metric])
            print(json.dumps({'loss': loss, 'metric': metric, 'best': best}), flush=True)


if __name__ == '__main__':
    main()


==> anc/neural_information_sculpting_v12/geometry_response_extension/src/moment_feasibility.py <==
"""Finite GH3 moment feasibility; exploratory LP followed by exact verification."""
from fractions import Fraction as F
from itertools import product
from pathlib import Path
import json
import sys
import numpy as np
from scipy.optimize import linprog

ROOT = Path(__file__).resolve().parents[2]
sys.path.insert(0, str(ROOT / 'isospectral_training_extension' / 'src'))
from isospectral import graph


def compositions(total, n):
    if n == 1:
        yield (total,)
    else:
        for first in range(total + 1):
            for tail in compositions(total - first, n - 1):
                yield (first,) + tail


def problem():
    q, n = 3, 5
    ell = [F(1, 2), F(-1), F(1, 2)]
    B = graph([F(1)] * 3)
    cs = []
    for s in product((-1, 0, 1), repeat=n):
        nz = [x for x in s if x]
        if not nz or nz[0] > 0:
            cs.append(s)
    states = [(v, s) for v in product((0, 3), repeat=q) for s in cs]
    rows, targets, directions, labels = [], [], [], []

    def add(label, values, target, direction=F(0)):
        rows.append(values)
        targets.append(F(target))
        directions.append(F(direction))
        labels.append(label)

    add('mass', [1] * len(states), 1)
    for i in range(q):
        add(f'A{i}^2', [v[i] for v, s in states], 1)
    for i in range(q):
        for j in range(i, q):
            add(f'A{i}^2 A{j}^2', [v[i] * v[j] for v, s in states], 3 if i == j else 1)
    c2 = list(compositions(2, n))
    for degree in (2, 4):
        for e in compositions(degree, n):
            values = [(3 ** (degree // 2)) * int(np.prod([s[j] ** e[j] for j in range(n)], dtype=int))
                      for v, s in states]
            target = 0 if any(x % 2 for x in e) else (3 if 4 in e else 1)
            add('C' + str(e), values, target)
    for i in range(q):
        for e in c2:
            indices = [j for j in range(n) for _ in range(e[j])]
            j, k = indices
            values = [3 * v[i] * s[j] * s[k] for v, s in states]
            add(f'A{i}^2 C{j} C{k}', values, 1 if j == k else 0,
                0 if j == k else ell[i] * B[j, k])
    return states, rows, targets, directions, labels


def main():
    states, rows, targets, directions, labels = problem()
    A = np.asarray(rows, dtype=float)
    b = np.asarray(targets, dtype=float)
    delta = np.asarray(directions, dtype=float)
    c = np.zeros(A.shape[1] + 1)
    c[-1] = -1
    fit = linprog(c, A_eq=np.column_stack((A, -delta)), b_eq=b,
                  bounds=(0, None), method='highs')
    out = ROOT / 'geometry_response_extension' / 'results'
    record = {'success': bool(fit.success), 'message': fit.message,
              'rows': len(rows), 'orbit_columns': len(states)}
    if fit.success:
        p, beta = fit.x[:-1], fit.x[-1]
        record.update(beta=float(beta), support=int(np.sum(p > 1e-10)),
                      maximum_moment_residual=float(np.max(np.abs(np.einsum('ij,j->i', A, p) - b - beta * delta))))
        fp = [F(float(x)).limit_denominator(10**8) if x > 1e-10 else F(0) for x in p]
        fb = F(float(beta)).limit_denominator(10**8)
        residual = [sum((F(a) * x for a, x in zip(row, fp)), F(0)) - t - fb * d
                    for row, t, d in zip(rows, targets, directions)]
        record.update(beta_rational=str(fb), rational_reconstruction_exact=all(x == 0 for x in residual),
                      maximum_rational_residual=str(max(map(abs, residual))))
        if not all(x == 0 for x in residual):
            import sympy as sp
            selected = [j for j, x in enumerate(p) if x > 1e-10]
            mat = sp.Matrix([[int(row[j]) for j in selected] + [-sp.Rational(d.numerator, d.denominator)]
                             for row, d in zip(rows, directions)])
            rhs = sp.Matrix([sp.Rational(x.numerator, x.denominator) for x in targets])
            solution, params = mat.gauss_jordan_solve(rhs)
            if params.rows:
                raise RuntimeError('LP support is not a unique rational basic solution')
            fp = [F(0)] * len(p)
            for j, value in zip(selected, solution[:-1]):
                fp[j] = F(int(value.p), int(value.q))
            value = solution[-1]
            fb = F(int(value.p), int(value.q))
            residual = [sum((F(a) * x for a, x in zip(row, fp)), F(0)) - t - fb * d
                        for row, t, d in zip(rows, targets, directions)]
            assert all(x == 0 for x in residual) and min(fp) >= 0
            record.update(beta_rational=str(fb), rational_reconstruction_exact=True,
                          maximum_rational_residual='0', rational_method='exact basic linear solve')
        assert sum(fp) == 1 and min(fp) >= 0
        witness = {'q': 3, 'r': 3, 'beta': str(fb), 'ell': ['1/2', '-1', '1/2'],
                   'weights': ['1', '1', '1'],
                   'interpretation': 'Orbit mass: independent auxiliary signs and a common interaction sign flip; x_C=sqrt(3)*s.',
                   'orbits': [{'auxiliary_squares': v, 'interaction_signs': s, 'probability': str(m)}
                              for (v, s), m in zip(states, fp) if m]}
        (out / 'gh3_exact_witness.json').write_text(json.dumps(witness, indent=2) + '\n')
    (out / 'moment_feasibility.json').write_text(json.dumps(record, indent=2) + '\n')
    print(json.dumps(record, indent=2))


if __name__ == '__main__':
    main()


==> anc/neural_information_sculpting_v12/geometry_response_extension/src/validate_geometry.py <==
"""Independent exact and numerical audit for the GH3 geometry witness.

The input laws are expanded directly from the rational orbit witness.  The
complete quadratic-moment operator is then rebuilt from those finite laws,
rather than from the reduced block dynamics.  Numerical paths use the full
weight equation and the raw support-contracted operator.
"""
from fractions import Fraction as F
from itertools import product
from pathlib import Path
import hashlib
import json
import math
import sys

import numpy as np
from scipy.integrate import solve_ivp


ROOT = Path(__file__).resolve().parents[2]
EXT = ROOT / "geometry_response_extension"
OUT = EXT / "results"
sys.path.insert(0, str(ROOT / "isospectral_training_extension" / "src"))
from isospectral import basis, branch_permutation, complete_operator, graph  # noqa: E402


Q = 3
R = 3
D = 8
BETA_WITNESS = F(9, 26)
BETA = F(18, 65)
MIX_PRODUCT = F(1, 5)
ELL = (F(1, 2), F(-1), F(1, 2))
UNIT_WEIGHTS = (F(1), F(1), F(1))
TEACHER = np.array([1.1, 31.1, 61.1, 2.0, 5.0, 8.0, 11.0, 14.0])
EXPLORATORY_TIMES = (
    0.04839800276574362,
    0.19621420455462607,
    0.05275174806494967,
    0.1879428188407418,
)
FIXED_TIMES = (0.05, 0.1, 0.2)


def compositions(total, parts):
    if parts == 1:
        yield (total,)
        return
    for first in range(total + 1):
        for tail in compositions(total - first, parts - 1):
            yield (first,) + tail


def lcm_denominator(weights):
    denominator = 1
    for weight in weights:
        denominator = math.lcm(denominator, int(weight.denominator))
    return denominator


def expand_witness(path):
    """Expand orbit probabilities into unique integer sign-basis atoms."""
    witness = json.loads(path.read_text())
    assert witness["q"] == Q and witness["r"] == R
    assert F(witness["beta"]) == BETA_WITNESS
    law = {}
    for orbit in witness["orbits"]:
        squares = tuple(int(value) for value in orbit["auxiliary_squares"])
        interaction = tuple(int(value) for value in orbit["interaction_signs"])
        assert len(squares) == Q and len(interaction) == 2 * R - 1
        assert all(value in (0, 3) for value in squares)
        assert all(value in (-1, 0, 1) for value in interaction)
        auxiliary_choices = [(-1, 1) if value == 3 else (0,) for value in squares]
        interaction_choices = [interaction]
        if any(interaction):
            interaction_choices.append(tuple(-value for value in interaction))
        orbit_size = math.prod(len(values) for values in auxiliary_choices) * len(interaction_choices)
        orbit_mass = F(orbit["probability"])
        for auxiliary in product(*auxiliary_choices):
            for cycle in interaction_choices:
                state = tuple(int(value) for value in auxiliary + cycle)
                law[state] = law.get(state, F(0)) + orbit_mass / orbit_size
    assert sum(law.values(), F(0)) == 1
    assert min(law.values()) > 0
    return law


def product_gh3_law(dimension):
    """The full 3^d product GH3 law in the same integer sign basis."""
    law = {}
    denominator = 6 ** int(dimension)
    for state in product((-1, 0, 1), repeat=int(dimension)):
        numerator = math.prod(4 if value == 0 else 1 for value in state)
        law[tuple(int(value) for value in state)] = F(int(numerator), denominator)
    assert sum(law.values(), F(0)) == 1
    return law


def permute_interaction_law(law, permutation):
    result = {}
    for state, mass in law.items():
        moved = state[:Q] + tuple(state[Q + int(index)] for index in permutation)
        result[moved] = result.get(moved, F(0)) + mass
    assert sum(result.values(), F(0)) == 1
    return result


def mix_laws(witness, product_law):
    mixed = {state: MIX_PRODUCT * mass for state, mass in product_law.items()}
    for state, mass in witness.items():
        mixed[state] = mixed.get(state, F(0)) + (1 - MIX_PRODUCT) * mass
    assert sum(mixed.values(), F(0)) == 1
    assert min(mixed.values()) > 0
    return mixed


def integer_weighted_atoms(law):
    items = sorted(law.items())
    denominator = lcm_denominator(mass for _, mass in items)
    states = [state for state, _ in items]
    weights = [int(mass.numerator) * (denominator // int(mass.denominator)) for _, mass in items]
    assert sum(weights) == denominator
    return states, weights, denominator


def exact_moment(law, exponent):
    """Exact moment after x_i=sqrt(3)*sign_i, including odd cancellation."""
    states, weights, denominator = integer_weighted_atoms(law)
    total_degree = sum(int(value) for value in exponent)
    numerator = 0
    for state, weight in zip(states, weights):
        monomial = 1
        for value, power in zip(state, exponent):
            if power:
                monomial *= int(value) ** int(power)
        numerator += int(weight) * monomial
    if total_degree % 2:
        assert numerator == 0
        return F(0)
    return F(numerator * (3 ** (total_degree // 2)), denominator)


def gaussian_fourth(exponent):
    value = F(1)
    for power in exponent:
        power = int(power)
        if power % 2:
            return F(0)
        if power == 4:
            value *= 3
        else:
            assert power in (0, 2)
    return value


def fourth_anomaly(exponent, B):
    aux = [index for index in range(Q) if exponent[index] == 2]
    interactions = [index for index in range(2 * R - 1) if exponent[Q + index] == 1]
    if (len(aux) == 1 and len(interactions) == 2 and
            all(exponent[index] == 0 for index in range(Q) if index != aux[0]) and
            all(exponent[Q + index] in (0, 1) for index in range(2 * R - 1))):
        return BETA * ELL[aux[0]] * F(B[interactions[0], interactions[1]])
    return F(0)


def audit_exact_law(label, witness, product_law, mixed, B):
    """Certify the requested moments directly from finite rational weights."""
    assert len(product_law) == 3 ** D
    assert len(mixed) == 3 ** D
    assert set(product_law) == set(mixed)
    first = list(compositions(1, D))
    second = list(compositions(2, D))
    fourth = list(compositions(4, D))
    first_residual = max((abs(exact_moment(mixed, exponent)) for exponent in first), default=F(0))
    second_residual = F(0)
    for exponent in second:
        expected = F(1) if 2 in exponent else F(0)
        second_residual = max(second_residual, abs(exact_moment(mixed, exponent) - expected))
    fourth_residual = F(0)
    selected = []
    inferred_beta = set()
    for exponent in fourth:
        anomaly = fourth_anomaly(exponent, B)
        actual = exact_moment(mixed, exponent)
        expected = gaussian_fourth(exponent) + anomaly
        fourth_residual = max(fourth_residual, abs(actual - expected))
        if anomaly:
            auxiliary = next(index for index in range(Q) if exponent[index] == 2)
            interaction = [index for index in range(2 * R - 1) if exponent[Q + index] == 1]
            coefficient = ELL[auxiliary] * F(B[interaction[0], interaction[1]])
            inferred_beta.add(actual / coefficient)
            selected.append({
                "monomial": f"x{auxiliary}^2*x{Q + interaction[0]}*x{Q + interaction[1]}",
                "value": str(actual),
                "expected": str(expected),
            })
    assert first_residual == second_residual == fourth_residual == 0
    assert inferred_beta == {BETA}
    return {
        "arm": label,
        "witness_atoms": len(witness),
        "product_atoms": len(product_law),
        "mixed_atoms": len(mixed),
        "witness_mass": str(sum(witness.values(), F(0))),
        "witness_minimum_probability": str(min(witness.values())),
        "product_mass": str(sum(product_law.values(), F(0))),
        "mixed_mass": str(sum(mixed.values(), F(0))),
        "mixed_minimum_probability": str(min(mixed.values())),
        "full_support_after_mixing": bool(len(mixed) == 3 ** D and min(mixed.values()) > 0),
        "first_moment_count": len(first),
        "first_moment_maximum_exact_residual": str(first_residual),
        "second_unique_monomial_count": len(second),
        "second_moment_maximum_exact_residual": str(second_residual),
        "fourth_unique_monomial_count": len(fourth),
        "fourth_tensor_model": "Gaussian pairings plus beta*ell_a*B_jk only for x_a^2*x_j*x_k, j != k",
        "fourth_moment_maximum_exact_residual": str(fourth_residual),
        "nonzero_selected_fourth_entries": len(selected),
        "inferred_beta_from_selected_entries": str(next(iter(inferred_beta))),
        "selected_fourth_entries": selected,
    }


def raw_operator_from_law(law):
    """Rebuild the normalized complete quadratic Gram matrix from atoms."""
    items = sorted(law.items())
    signs = np.asarray([state for state, _ in items], dtype=float)
    probabilities = np.asarray([float(mass) for _, mass in items], dtype=float)
    inputs = math.sqrt(3.0) * signs
    # This order agrees with isospectral.basis: every diagonal direction,
    # followed by the upper-triangular off-diagonal directions.
    features = [(inputs[:, i] ** 2 - 1.0) / math.sqrt(2.0) for i in range(D)]
    features.extend(inputs[:, i] * inputs[:, j] for i in range(D) for j in range(i + 1, D))
    phi = np.column_stack(features)
    H = np.einsum("ni,nj,n->ij", phi, phi, probabilities, optimize=True)
    return H, signs, probabilities


def action_from_operator(H, orthogonal_basis, E):
    coordinate = np.einsum("kij,ij->k", orthogonal_basis, E, optimize=True)
    transformed = np.einsum("ij,j->i", H, coordinate, optimize=True)
    return np.einsum("k,kij->ij", transformed, orthogonal_basis, optimize=True)


def complete_intertwiner(B_plus, B_minus, permutation):
    """The explicit isometry: identity AA, edge signs CC, branch swap AC."""
    P = np.zeros((2 * R - 1, 2 * R - 1))
    for row, source in enumerate(permutation):
        P[row, int(source)] = 1.0
    signs = np.ones((2 * R - 1, 2 * R - 1))
    edge_mask = np.asarray(B_plus, dtype=float) != 0.0
    signs[edge_mask] = (np.asarray(B_minus, dtype=float)[edge_mask] /
                        np.asarray(B_plus, dtype=float)[edge_mask])

    def transform(E):
        result = np.zeros_like(E)
        result[:Q, :Q] = E[:Q, :Q]
        cross = np.einsum("ik,jk->ij", E[:Q, Q:], P, optimize=True)
        result[:Q, Q:] = cross
        result[Q:, :Q] = cross.T
        result[Q:, Q:] = signs * E[Q:, Q:]
        return result

    return transform, P, signs


def intertwiner_audit(H_plus, H_minus, raw_plus, raw_minus, B_plus, B_minus, U_basis):
    permutation = branch_permutation(R)
    transform, P, signs = complete_intertwiner(B_plus, B_minus, permutation)
    coordinates = np.array([
        [np.einsum("ij,ij->", E, transform(F), optimize=True) for F in U_basis]
        for E in U_basis
    ])
    orthogonal = np.einsum("ki,kj->ij", coordinates, coordinates, optimize=True)
    diagonal_residual = 0.0
    for index in range(D):
        projector = np.zeros((D, D))
        projector[index, index] = 1.0
        diagonal_residual = max(diagonal_residual, float(np.max(np.abs(transform(projector) - projector))))
    analytic_left = np.einsum("ij,jk->ik", coordinates, H_plus, optimize=True)
    analytic_right = np.einsum("ij,jk->ik", H_minus, coordinates, optimize=True)
    raw_left = np.einsum("ij,jk->ik", coordinates, raw_plus, optimize=True)
    raw_right = np.einsum("ij,jk->ik", raw_minus, coordinates, optimize=True)

    first_edge = np.zeros((D, D))
    second_edge = np.zeros((D, D))
    first_edge[Q, Q + 1] = first_edge[Q + 1, Q] = 1.0
    second_edge[Q + 1, Q + 2] = second_edge[Q + 2, Q + 1] = 1.0
    first_product = np.einsum("ik,kj->ij", first_edge, second_edge, optimize=True)
    first_product += np.einsum("ik,kj->ij", second_edge, first_edge, optimize=True)
    first_product /= 2.0
    transformed_product = np.einsum("ik,kj->ij", transform(first_edge), transform(second_edge), optimize=True)
    transformed_product += np.einsum("ik,kj->ij", transform(second_edge), transform(first_edge), optimize=True)
    transformed_product /= 2.0
    jordan_defect = transform(first_product) - transformed_product
    return {
        "permutation": [int(value) for value in permutation],
        "P": P.tolist(),
        "CC_schur_signs": signs.tolist(),
        "orthogonality_maximum_residual": float(np.max(np.abs(orthogonal - np.eye(len(U_basis))))),
        "diagonal_projector_fixing_maximum_residual": diagonal_residual,
        "analytic_intertwining_maximum_residual": float(np.max(np.abs(analytic_left - analytic_right))),
        "raw_intertwining_maximum_residual": float(np.max(np.abs(raw_left - raw_right))),
        "jordan_defect_example": "C0C1 and C1C2 under the CC Schur-sign action",
        "jordan_defect_frobenius_norm": float(np.linalg.norm(jordan_defect)),
    }, coordinates


def losses(M, teacher_matrix, H, U_basis):
    error = M - teacher_matrix
    common = float(np.einsum("ij,ij->", error, error, optimize=True) / 2.0)
    own = float(np.einsum("ij,ij->", error, action_from_operator(H, U_basis, error), optimize=True) / 2.0)
    return common, own


def integrate_full_weight(H, U_basis, teacher_matrix, times, rtol, atol):
    target = action_from_operator(H, U_basis, teacher_matrix)

    def rhs(_, state):
        W = state.reshape(D, D)
        M = np.einsum("ik,jk->ij", W, W, optimize=True)
        G = action_from_operator(H, U_basis, M) - target
        return (-2.0 * np.einsum("ik,kj->ij", G, W, optimize=True)).ravel()

    solution = solve_ivp(rhs, (0.0, float(times[-1])), np.eye(D).ravel(), t_eval=times,
                         method="DOP853", rtol=rtol, atol=atol)
    if not solution.success:
        raise RuntimeError(solution.message)
    W = solution.y.T.reshape(-1, D, D)
    M = np.einsum("tik,tjk->tij", W, W, optimize=True)
    return W, M


def integrate_full_moment(H, U_basis, teacher_matrix, times, rtol, atol):
    target = action_from_operator(H, U_basis, teacher_matrix)

    def rhs(_, state):
        M = state.reshape(D, D)
        G = action_from_operator(H, U_basis, M) - target
        left = np.einsum("ik,kj->ij", G, M, optimize=True)
        right = np.einsum("ik,kj->ij", M, G, optimize=True)
        return (-2.0 * (left + right)).ravel()

    solution = solve_ivp(rhs, (0.0, float(times[-1])), np.eye(D).ravel(), t_eval=times,
                         method="DOP853", rtol=rtol, atol=atol)
    if not solution.success:
        raise RuntimeError(solution.message)
    return solution.y.T.reshape(-1, D, D)


def iterate_actual_weight_gd(H, U_basis, teacher_matrix, times, step_size):
    """Explicit W-GD, retaining W so every reported M=W W^T is PSD."""
    target = action_from_operator(H, U_basis, teacher_matrix)
    requested_steps = [int(round(float(time) / float(step_size))) for time in times]
    assert all(abs(step * step_size - time) < 1e-14 for step, time in zip(requested_steps, times))
    W = np.eye(D)
    M_records = []
    for step in range(1, max(requested_steps) + 1):
        M = np.einsum("ik,jk->ij", W, W, optimize=True)
        G = action_from_operator(H, U_basis, M) - target
        factor = np.eye(D) - 2.0 * step_size * G
        W = np.einsum("ik,kj->ij", factor, W, optimize=True)
        if step in requested_steps:
            M_records.append(np.einsum("ik,jk->ij", W, W, optimize=True))
    return np.asarray(M_records)


def full_weight_audit(raw_operators, U_basis):
    times = np.array(sorted(set(EXPLORATORY_TIMES + FIXED_TIMES)), dtype=float)
    teacher_matrix = np.diag(TEACHER)
    arms = []
    for label, H in zip(("plus", "minus"), raw_operators):
        coarse_W, coarse_M = integrate_full_weight(H, U_basis, teacher_matrix, times, 2e-12, 2e-14)
        fine_W, fine_M = integrate_full_weight(H, U_basis, teacher_matrix, times, 2e-13, 2e-15)
        direct_M = integrate_full_moment(H, U_basis, teacher_matrix, times, 2e-13, 2e-15)
        coarse_losses = np.asarray([losses(M, teacher_matrix, H, U_basis) for M in coarse_M])
        fine_losses = np.asarray([losses(M, teacher_matrix, H, U_basis) for M in fine_M])
        arms.append({
            "label": label,
            "coarse_W": coarse_W,
            "coarse_M": coarse_M,
            "fine_W": fine_W,
            "fine_M": fine_M,
            "direct_M": direct_M,
            "coarse_losses": coarse_losses,
            "fine_losses": fine_losses,
            "max_weight_solver_difference": float(np.max(np.abs(coarse_M - fine_M))),
            "max_loss_solver_difference": float(np.max(np.abs(coarse_losses - fine_losses))),
            "max_weight_vs_direct_moment_difference": float(np.max(np.abs(fine_M - direct_M))),
        })

    labels = {value: "exploratory" for value in EXPLORATORY_TIMES}
    labels.update({value: "prespecified_fixed" for value in FIXED_TIMES})
    records = []
    for index, time in enumerate(times):
        plus, minus = arms
        records.append({
            "time": float(time),
            "kind": labels[float(time)],
            "plus": {
                "common_loss": float(plus["fine_losses"][index, 0]),
                "own_loss": float(plus["fine_losses"][index, 1]),
            },
            "minus": {
                "common_loss": float(minus["fine_losses"][index, 0]),
                "own_loss": float(minus["fine_losses"][index, 1]),
            },
            "plus_minus_common_gap": float(plus["fine_losses"][index, 0] - minus["fine_losses"][index, 0]),
            "plus_minus_own_gap": float(plus["fine_losses"][index, 1] - minus["fine_losses"][index, 1]),
        })
    fixed_indices = [int(np.where(times == time)[0][0]) for time in FIXED_TIMES]
    flow_at_fixed = [arm["fine_M"][fixed_indices] for arm in arms]
    gd_runs = []
    for step_size in (1e-4, 5e-5):
        gd_arms = []
        for arm, H, flow_M in zip(arms, raw_operators, flow_at_fixed):
            M = iterate_actual_weight_gd(H, U_basis, teacher_matrix, FIXED_TIMES, step_size)
            loss = np.asarray([losses(value, teacher_matrix, H, U_basis) for value in M])
            assert np.all(np.isfinite(M)) and np.all(np.isfinite(loss))
            gd_arms.append({
                "M": M,
                "losses": loss,
                "max_matrix_difference_from_flow": float(np.max(np.abs(M - flow_M))),
                "max_loss_difference_from_flow": float(np.max(np.abs(loss - arm["fine_losses"][fixed_indices]))),
                "minimum_computed_eigenvalue": float(min(np.min(np.linalg.eigvalsh(value)) for value in M)),
            })
        gd_records = []
        for index, time in enumerate(FIXED_TIMES):
            plus_gd, minus_gd = gd_arms
            gd_records.append({
                "time": float(time),
                "plus": {
                    "common_loss": float(plus_gd["losses"][index, 0]),
                    "own_loss": float(plus_gd["losses"][index, 1]),
                },
                "minus": {
                    "common_loss": float(minus_gd["losses"][index, 0]),
                    "own_loss": float(minus_gd["losses"][index, 1]),
                },
                "plus_minus_common_gap": float(plus_gd["losses"][index, 0] - minus_gd["losses"][index, 0]),
                "plus_minus_own_gap": float(plus_gd["losses"][index, 1] - minus_gd["losses"][index, 1]),
            })
        gd_runs.append({
            "step_size": step_size,
            "update": "W_next=(I-2*h*G(W W^T))*W",
            "records": gd_records,
            "maximum_matrix_difference_from_flow": max(item["max_matrix_difference_from_flow"] for item in gd_arms),
            "maximum_loss_difference_from_flow": max(item["max_loss_difference_from_flow"] for item in gd_arms),
            "all_iterates_finite": True,
            "PSD_certificate": "Every recorded matrix is formed as W W^T in the actual W update.",
            "minimum_computed_eigenvalue": min(item["minimum_computed_eigenvalue"] for item in gd_arms),
            "arrays": gd_arms,
        })
    gd_converges = (gd_runs[1]["maximum_matrix_difference_from_flow"] <
                    gd_runs[0]["maximum_matrix_difference_from_flow"] and
                    gd_runs[1]["maximum_loss_difference_from_flow"] <
                    gd_runs[0]["maximum_loss_difference_from_flow"])
    assert gd_converges
    summary = {
        "teacher": TEACHER.tolist(),
        "c": 1.0,
        "beta": str(BETA),
        "equation": "Wdot=-2*G(WW^T)*W, G(M)=H(M)-H(T)",
        "operator": "raw finite-support moment contraction",
        "solver": "DOP853",
        "coarse_tolerances": {"rtol": 2e-12, "atol": 2e-14},
        "fine_tolerances": {"rtol": 2e-13, "atol": 2e-15},
        "records": records,
        "maximum_weight_solver_difference": max(arm["max_weight_solver_difference"] for arm in arms),
        "maximum_loss_solver_difference": max(arm["max_loss_solver_difference"] for arm in arms),
        "maximum_weight_vs_direct_moment_difference": max(arm["max_weight_vs_direct_moment_difference"] for arm in arms),
        "actual_weight_gradient_descent": [{
            key: value for key, value in run.items() if key != "arrays"
        } for run in gd_runs],
        "smaller_step_converges_toward_full_weight_flow": bool(gd_converges),
    }
    arrays = {
        "times": times,
        "M_plus_from_weight": arms[0]["fine_M"],
        "M_minus_from_weight": arms[1]["fine_M"],
        "M_plus_direct": arms[0]["direct_M"],
        "M_minus_direct": arms[1]["direct_M"],
        "losses_plus": arms[0]["fine_losses"],
        "losses_minus": arms[1]["fine_losses"],
        "losses_plus_coarse": arms[0]["coarse_losses"],
        "losses_minus_coarse": arms[1]["coarse_losses"],
        "gd_h_1e4_M_plus": gd_runs[0]["arrays"][0]["M"],
        "gd_h_1e4_M_minus": gd_runs[0]["arrays"][1]["M"],
        "gd_h_5e5_M_plus": gd_runs[1]["arrays"][0]["M"],
        "gd_h_5e5_M_minus": gd_runs[1]["arrays"][1]["M"],
    }
    return summary, arrays


def main():
    witness_path = OUT / "gh3_exact_witness.json"
    witness_plus = expand_witness(witness_path)
    product_law = product_gh3_law(D)
    permutation = branch_permutation(R)
    witness_minus = permute_interaction_law(witness_plus, permutation)
    product_minus = permute_interaction_law(product_law, permutation)
    mixed_plus = mix_laws(witness_plus, product_law)
    mixed_minus = mix_laws(witness_minus, product_minus)
    B_plus = graph(UNIT_WEIGHTS, arm=1)
    B_minus = graph(UNIT_WEIGHTS, arm=-1)
    assert np.array_equal(B_plus[np.ix_(permutation, permutation)], B_minus)

    exact = [
        audit_exact_law("plus", witness_plus, product_law, mixed_plus, B_plus),
        audit_exact_law("minus", witness_minus, product_minus, mixed_minus, B_minus),
    ]
    raw_plus, signs_plus, probabilities_plus = raw_operator_from_law(mixed_plus)
    raw_minus, signs_minus, probabilities_minus = raw_operator_from_law(mixed_minus)
    U_basis = basis(D)
    analytic_plus = complete_operator(Q, ELL, B_plus, BETA)
    analytic_minus = complete_operator(Q, ELL, B_minus, BETA)
    analytic_errors = [
        float(np.max(np.abs(raw_plus - analytic_plus))),
        float(np.max(np.abs(raw_minus - analytic_minus))),
    ]
    eigenvalue_error = float(np.max(np.abs(np.linalg.eigvalsh(raw_plus) - np.linalg.eigvalsh(raw_minus))))
    intertwiner, coordinate_U = intertwiner_audit(
        analytic_plus, analytic_minus, raw_plus, raw_minus, B_plus, B_minus, U_basis
    )
    assert max(analytic_errors) < 1e-12
    assert eigenvalue_error < 1e-12
    assert intertwiner["analytic_intertwining_maximum_residual"] < 1e-12
    assert intertwiner["raw_intertwining_maximum_residual"] < 1e-12
    assert intertwiner["jordan_defect_frobenius_norm"] > 1e-8
    finite_time, arrays = full_weight_audit((raw_plus, raw_minus), U_basis)

    input_digest = hashlib.sha256(
        "\n".join(f"{state}:{mass}" for state, mass in sorted(mixed_plus.items())).encode()
    ).hexdigest()
    output = {
        "status": "PASS",
        "scope": "independent finite-law exact audit, complete operator, and full-W replay",
        "input_law": {
            "witness": "rational orbit expansion with independent auxiliary signs and common interaction sign flip",
            "product_component": "independent GH3 product law on all 3^8 sign-basis states",
            "mixture": "4/5 witness plus 1/5 product GH3",
            "beta_witness": str(BETA_WITNESS),
            "beta_mixture": str(BETA),
            "plus_mixture_sha256": input_digest,
        },
        "exact_moment_audit": exact,
        "complete_operator": {
            "basis_dimension": int(len(U_basis)),
            "construction": "raw centered quadratic feature contraction from the expanded finite input law",
            "analytic_same_beta_formula": "isospectral_training_extension/src/isospectral.py:complete_operator",
            "raw_vs_analytic_maximum_entrywise_discrepancies": analytic_errors,
            "raw_plus_minus_eigenvalue_pair_maximum_discrepancy": eigenvalue_error,
            "plus_eigenvalues": np.linalg.eigvalsh(raw_plus).tolist(),
            "minus_eigenvalues": np.linalg.eigvalsh(raw_minus).tolist(),
        },
        "explicit_complete_isometry": intertwiner,
        "full_weight_reproduction": finite_time,
        "limitations": [
            "Finite-time solver differences are numerical diagnostics, not rigorous error bounds.",
            "The displayed isometry is not multiplication preserving, as witnessed by the nonzero Jordan defect.",
            "No parameter-Hessian equivalence is asserted or tested.",
        ],
    }
    np.savez_compressed(
        OUT / "validation_geometry.npz",
        signs_plus=signs_plus,
        probabilities_plus=probabilities_plus,
        signs_minus=signs_minus,
        probabilities_minus=probabilities_minus,
        H_plus=raw_plus,
        H_minus=raw_minus,
        U_complete=coordinate_U,
        **arrays,
    )
    (OUT / "validation_geometry.json").write_text(json.dumps(output, indent=2) + "\n")
    print(json.dumps({
        "status": output["status"],
        "exact_fourth_residuals": [record["fourth_moment_maximum_exact_residual"] for record in exact],
        "operator_discrepancy": max(analytic_errors),
        "eigenvalue_pair_discrepancy": eigenvalue_error,
        "intertwining_residual": intertwiner["analytic_intertwining_maximum_residual"],
        "jordan_defect": intertwiner["jordan_defect_frobenius_norm"],
        "weight_solver_difference": finite_time["maximum_weight_solver_difference"],
        "weight_vs_moment_difference": finite_time["maximum_weight_vs_direct_moment_difference"],
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/neural_information_sculpting_v12/isospectral_training_extension/protocols/isospectral_discrete_gradient_v1.json <==
{
  "beta": "1/500",
  "c": "1",
  "exploration_overlap": "Integer teacher q/r cells (3,3),(3,4),(4,3),(5,3) and steps 0..rq were explored. All cells are constructed-law verification, not statistical holdout.",
  "external_preregistration": false,
  "families": [
    0,
    1
  ],
  "locally_frozen_after_exploration": true,
  "new_iid_input_batches": 0,
  "new_input_laws": 0,
  "pairs": [
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      4,
      3
    ],
    [
      4,
      4
    ],
    [
      5,
      3
    ]
  ],
  "polynomial_check": "Exact rational forward differences reconstruct coefficients in k; leading k^rq coefficient must equal corresponding original-flow coefficient. Check all intermediate degrees and two unused k values.",
  "protocol": "isospectral_discrete_gradient_v1",
  "reuses_laws": "Subset of the isospectral_original_training_v1 supplied laws; repeated steps are not independent data.",
  "series_degree": "rq in actual step size h; all lower loss differences retained and verified zero.",
  "steps": "Every integer 0..rq+2, including two integer checkpoints beyond polynomial interpolation.",
  "unseen_holdout": false,
  "update": "M_next=(I-2hG) M (I-2hG); retain h^2 G M G, do not substitute Euler flow."
}


==> anc/neural_information_sculpting_v12/isospectral_training_extension/protocols/isospectral_discrete_gradient_v1.sha256 <==
8036c131acf62f16f534a6a2d98901d0a763e3c3315841a371309c52ff853829  isospectral_discrete_gradient_v1.json


==> anc/neural_information_sculpting_v12/isospectral_training_extension/protocols/isospectral_original_training_v1.json <==
{
  "beta": [
    "1/1000",
    "1/500"
  ],
  "comparison_degree": 28,
  "complete_spectrum_tolerance": 3e-12,
  "decimal_degree": 36,
  "decimal_precision": 100,
  "exploration_overlap": "All q,r cells and the integer profile were probed before freeze; confirmation is a reproducible audit, not an unseen hypothesis test.",
  "external_preregistration": false,
  "families": [
    0,
    1
  ],
  "full_moment_tolerance": 3e-11,
  "initial_scales": [
    "1",
    "1/2"
  ],
  "new_iid_input_batches": 0,
  "new_scientific_target": "Teacher-weighted closed-walk coefficient with complete operator spectrum and edge magnitudes matched.",
  "optional_accuracy_increase": "If paired truncation tolerance fails, retain all observations and increase both degrees by eight; no cases or times may be dropped.",
  "pairs": [
    [
      3,
      3
    ],
    [
      3,
      4
    ],
    [
      3,
      5
    ],
    [
      4,
      3
    ],
    [
      4,
      4
    ],
    [
      5,
      3
    ]
  ],
  "population_atol": 2e-14,
  "population_integrator": "DOP853",
  "population_replay_tolerance": 2e-08,
  "population_rtol": 2e-12,
  "population_times": {
    "count": 41,
    "start": 0,
    "stop": 0.15
  },
  "protocol": "isospectral_original_training_v1",
  "raw_quadrature_atoms_reused": 390625,
  "raw_support_replay": "All q=3,r=3 families and beta values; reuse the unchanged GH5 dimension-eight grid in intrinsic_cycle_extension/results/quadrature/gh5_d8.npz. All other laws use independent Gaussian-polynomial full-moment contraction.",
  "short_time_relative_truncation_tolerance": 1e-16,
  "short_times": [
    "0.000125",
    "0.00025",
    "0.0005",
    "0.001",
    "0.002",
    "0.004"
  ],
  "status": "locally_frozen_after_exploration",
  "unseen_holdout": false,
  "weight_vs_block_tolerance": 2e-08
}


==> anc/neural_information_sculpting_v12/isospectral_training_extension/protocols/isospectral_original_training_v1.sha256 <==
ac64d5632db9a08ad524092969581eb1b6e93607eb01c893f55a7c8165e11044  isospectral_original_training_v1.json


==> anc/neural_information_sculpting_v12/isospectral_training_extension/src/discrete.py <==
"""Exact actual gradient-descent update, truncated only in step-size degree.

Population update is M_next=(I-2hG) M (I-2hG); the h^2 term is retained.
This is not an Euler step on the continuous predictor ODE.
"""
from fractions import Fraction as F
import numpy as np

def convolution(A,B,limit,elementwise=False):
    z=np.full_like(A[0],F(0));out=[]
    for k in range(limit+1):
        v=z.copy()
        for j in range(k+1):v+=A[j]*B[k-j] if elementwise else A[j]@B[k-j]
        out.append(v)
    return out

def iterate(q,g,ell,c,beta,B,degree,steps):
    z=F(0);n=len(B);ell=np.array(ell,dtype=object)
    a=[np.full(q,c,dtype=object)]+[np.full(q,z,dtype=object) for _ in range(degree)]
    N=[np.diag(np.full(n,c,dtype=object))]+[np.full((n,n),z,dtype=object) for _ in range(degree)]
    Ta=np.array([c-x for x in g[:q]],dtype=object);Tc=np.diag(np.array([c-x for x in g[q:]],dtype=object))
    result=[]
    for step in range(steps+1):
        S=[sum(ell*v,z) for v in a];Q=[np.trace(B@v) for v in N]
        ea=[v.copy() for v in a];en=[v.copy() for v in N];ea[0]-=Ta;en[0]-=Tc
        own=[];common=[]
        for k in range(degree+1):
            val=sum((sum(ea[j]*ea[k-j],z)+sum((en[j]*en[k-j]).flat,z))/2 for j in range(k+1))
            common.append(val);own.append(val+beta*sum(S[j]*Q[k-j] for j in range(k+1))/2)
        result.append((own,common))
        if step==steps:break
        GA=[ea[k]+beta*ell*Q[k]/2 for k in range(degree+1)]
        GN=[en[k]+beta*S[k]*B/2 for k in range(degree+1)]
        ag=convolution(a,GA,degree-1,True)
        g2=convolution(GA,GA,degree-2,True);ag2=convolution(a,g2+[np.full(q,z,dtype=object)]*2,degree-2,True)
        ng=convolution(N,GN,degree-1);gn=convolution(GN,N,degree-1)
        gng=convolution(gn+[np.full((n,n),z,dtype=object)],GN,degree-2)
        anew=[v.copy() for v in a];nnew=[v.copy() for v in N]
        for k in range(1,degree+1):anew[k]-=4*ag[k-1];nnew[k]-=2*(ng[k-1]+gn[k-1])
        for k in range(2,degree+1):anew[k]+=4*ag2[k-2];nnew[k]+=4*gng[k-2]
        a,N=anew,nnew
    return result



==> anc/neural_information_sculpting_v12/isospectral_training_extension/src/isospectral.py <==
"""Legal hidden laws with isospectral complete moment operators.

The exact/Decimal block recurrence generates series. Population paths use
the complete weight equation and the complete moment operator, including
auxiliary--cycle directions outside the invariant block. Validation rebuilds
that operator from the density polynomial or raw GH5 feature products.
"""
from fractions import Fraction as F
import math
import numpy as np

PAIRS=[(3,3),(3,4),(3,5),(4,3),(4,4),(5,3)]

def specification(q,r,family):
    n=2*r-1;d=q+n
    g=[-F(i+1)-(F(i%3,20) if family else F(0)) for i in range(d)]
    ell=[1/math.prod(g[i]-g[j] for j in range(q) if i!=j) for i in range(q)]
    weights=[1+(F((2*i)%5,10) if family else F(i%3,5)) for i in range(r)]
    return g,ell,weights

def graph(weights,arm=1,cast=F):
    r=len(weights);n=2*r-1
    B=np.full((n,n),cast(0),dtype=object)
    for k in (0,1):
        v=[0]+list(range(1+k*(r-1),1+(k+1)*(r-1)))
        for j,w in enumerate(weights):
            i,l=v[j],v[(j+1)%r]
            sign=arm*(1 if k==0 else -1) if j==1 else 1
            B[i,l]=B[l,i]=sign*cast(w)
    return B

def branch_permutation(r):
    return [0]+list(range(r,2*r-1))+list(range(1,r))

def leading_coefficients(q,r,g,c,beta,weights):
    gamma=F((-4)**q,2*math.factorial(q))*c*c*beta
    J=4*math.prod(weights)*(sum(g[q+1:q+r])-sum(g[q+r:]))
    base=gamma**r*J/(c**(r-1)*math.factorial(r-1))
    common=base*(F(1,r)+F(q*(q-1),(r-1)*q+2))
    own=common+q*base
    return gamma,J,own,common

def block_series(q,g,ell,c,beta,B,degree,cast=F):
    z=cast(0);c,beta=cast(c),cast(beta)
    ell=np.array([cast(x) for x in ell],dtype=object)
    B=np.array([[cast(x) for x in row] for row in B],dtype=object)
    Ta=np.array([c-cast(x) for x in g[:q]],dtype=object)
    Tc=np.diag(np.array([c-cast(x) for x in g[q:]],dtype=object));n=len(Tc)
    a=[np.full(q,c,dtype=object)];N=[np.diag(np.full(n,c,dtype=object))]
    S=[sum(ell*a[0],z)];Q=[np.trace(B@N[0])]
    for k in range(degree):
        av=4*Ta*a[k];nv=2*(Tc@N[k]+N[k]@Tc)
        for j in range(k+1):
            av-=4*a[j]*a[k-j]+2*beta*ell*a[j]*Q[k-j]
            nv-=4*N[j]@N[k-j]+beta*S[j]*(B@N[k-j]+N[k-j]@B)
        a.append(av/cast(k+1));N.append(nv/cast(k+1))
        S.append(sum(ell*a[-1],z));Q.append(np.trace(B@N[-1]))
    ea=[x.copy() for x in a];en=[x.copy() for x in N];ea[0]-=Ta;en[0]-=Tc
    common=[];own=[]
    for k in range(degree+1):
        value=sum((sum(ea[j]*ea[k-j],z)+sum((en[j]*en[k-j]).flat,z))/2
                  for j in range(k+1))
        common.append(value);own.append(value+beta*sum(S[j]*Q[k-j] for j in range(k+1))/2)
    return a,N,own,common

def basis(d):
    out=[]
    for i in range(d):
        E=np.zeros((d,d));E[i,i]=1;out.append(E)
    for i in range(d):
        for j in range(i+1,d):
            E=np.zeros((d,d));E[i,j]=E[j,i]=1/math.sqrt(2);out.append(E)
    return np.array(out)

def apply_moment(E,q,ell,B,beta):
    """Complete operator action derived from this admissible quartic tilt."""
    out=E.copy();ell=np.asarray(ell,dtype=float);B=np.asarray(B,dtype=float)
    diag=np.diag(E)[:q];N=E[q:,q:]
    out[np.arange(q),np.arange(q)]+=float(beta)*ell*np.einsum('ij,ji->',B,N)/2
    out[q:,q:]+=float(beta)*np.einsum('i,i->',ell,diag)*B/2
    cross=float(beta)*ell[:,None]*np.einsum('ik,kj->ij',E[:q,q:],B)
    out[:q,q:]+=cross;out[q:,:q]+=cross.T
    return out

def complete_operator(q,ell,B,beta):
    d=q+len(B);U=basis(d)
    return np.array([[np.einsum('ij,ij->',E,apply_moment(F0,q,ell,B,beta))
                      for F0 in U] for E in U])

def block_rhs(q,g,ell,c,beta,B):
    ell=np.asarray(ell,dtype=float);B=np.asarray(B,dtype=float)
    Ta=float(c)-np.asarray(g[:q],dtype=float);Tc=np.diag(float(c)-np.asarray(g[q:],dtype=float))
    mm=lambda X,Y:np.einsum('ik,kj->ij',X,Y)
    def rhs(t,state):
        a,N=state[:q],state[q:].reshape(B.shape)
        S=np.einsum('i,i->',ell,a);Q=np.einsum('ij,ji->',B,N)
        da=-4*a*(a-Ta+float(beta)*ell*Q/2)
        dn=-4*mm(N,N)+2*(mm(Tc,N)+mm(N,Tc))-float(beta)*S*(mm(B,N)+mm(N,B))
        return np.concatenate((da,dn.ravel()))
    return rhs

def polynomial_value(coefficients,t):
    result=coefficients[-1]
    for value in reversed(coefficients[:-1]):result=result*t+value
    return result


==> anc/neural_information_sculpting_v12/isospectral_training_extension/src/run_discrete.py <==
"""Frozen exact confirmation for actual population gradient descent.

Reads the same supplied laws; generates no inputs. Writes discrete outputs
only, preserving original-flow observations. Run generation in a copy.
"""
from pathlib import Path
from fractions import Fraction as F
import csv,hashlib,json,math,time
from isospectral import specification,graph,leading_coefficients
from discrete import iterate

EXT=Path(__file__).resolve().parents[1];OUT=EXT/'results'
PROTOCOL=EXT/'protocols/isospectral_discrete_gradient_v1.json'

def coefficient_polynomial(values,degree):
    """Newton forward differences converted to ordinary powers of k."""
    differences=[];v=values[:degree+1]
    while v:
        differences.append(v[0]);v=[b-a for a,b in zip(v,v[1:])]
    result=[F(0)]*(degree+1);basis=[F(1)]
    for j,delta in enumerate(differences):
        for m,x in enumerate(basis):result[m]+=delta*x/math.factorial(j)
        next_basis=[F(0)]*(len(basis)+1)
        for m,x in enumerate(basis):next_basis[m]-=j*x;next_basis[m+1]+=x
        basis=next_basis
    return result

def evaluate(poly,k):
    value=F(0)
    for x in reversed(poly):value=value*k+x
    return value

def main():
    started=time.time();pr=json.loads(PROTOCOL.read_text());lock=hashlib.sha256(PROTOCOL.read_bytes()).hexdigest()
    assert lock==PROTOCOL.with_suffix('.sha256').read_text().split()[0]
    rows=[];polys={}
    for q,r in pr['pairs']:
        for family in pr['families']:
            g,ell,w=specification(q,r,family);c=F(pr['c']);beta=F(pr['beta']);nu=q*r
            case=f'q{q}_r{r}_f{family}';max_steps=nu+2
            data=[iterate(q,g,ell,c,beta,graph(w,s),nu,max_steps) for s in (1,-1)]
            coefficients=[[],[]]
            for k in range(max_steps+1):
                row=dict(case=case,q=q,r=r,family=family,steps=k,step_size_degree=nu)
                for col,name in ((0,'own'),(1,'common')):
                    delta=[a-b for a,b in zip(data[0][k][col],data[1][k][col])]
                    assert not any(delta[:nu]),(case,k,col)
                    coefficients[col].append(delta[nu]);row[name+'_coefficient_exact']=str(delta[nu])
                rows.append(row)
            _,_,own,common=leading_coefficients(q,r,g,c,beta,w)
            p=[coefficient_polynomial(values,nu) for values in coefficients]
            assert p[0][-1]==own and p[1][-1]==common
            for col in (0,1):
                assert all(evaluate(p[col],k)==v for k,v in enumerate(coefficients[col]))
            polys[case]=dict(q=q,r=r,family=family,degree=nu,own=list(map(str,p[0])),common=list(map(str,p[1])),
                             observed_own_nonzero_steps=[i for i,x in enumerate(coefficients[0]) if x],
                             observed_common_nonzero_steps=[i for i,x in enumerate(coefficients[1]) if x])
            print(case+f': lower step-size degrees vanish at steps 0..{max_steps}; leading k^{nu} matches original-flow coefficient',flush=True)
    with (OUT/'discrete_coefficients.csv').open('w',newline='') as f:
        writer=csv.DictWriter(f,fieldnames=list(rows[0]));writer.writeheader();writer.writerows(rows)
    (OUT/'discrete_polynomials.json').write_text(json.dumps(polys,indent=2)+'\n')
    summary=dict(status='PASS',protocol_sha256=lock,paired_law_sequences=len(polys),actual_neural_update_sequences=2*len(polys),
                 exact_coefficient_rows=len(rows),new_input_laws=0,new_iid_input_batches=0,
                 proof_target='All fixed step counts: loss step-size order at least rq; coefficient polynomials have exact degree rq and leading coefficient C^P/C^G. Nonzero for all but finitely many positive step counts.',
                 higher_step_checkpoints_beyond_interpolation=2,fit_used_for_scientific_order=False,
                 polynomial_reconstruction='Exact rational forward differences plus two unused integer checkpoints; degree is proved, not estimated.',
                 elapsed_seconds=time.time()-started)
    (OUT/'discrete_summary.json').write_text(json.dumps(summary,indent=2)+'\n');print(json.dumps(summary),flush=True)

if __name__=='__main__':main()


==> anc/neural_information_sculpting_v12/isospectral_training_extension/src/validate_isospectral.py <==
"""Different-representation replay of saved observations.

Reconstructs full operators from actual input-law polynomial contractions;
raw weighted GH5 feature products additionally check every q=3,r=3 law.
Integrates the complete M equation, not the generator block/weight solver.
Imports no generator module. Reads observations; writes validation.json only.
"""
from fractions import Fraction as F
from pathlib import Path
import csv,hashlib,json,math,time
import numpy as np
from scipy.integrate import solve_ivp

EXT=Path(__file__).resolve().parents[1];ROOT=EXT.parent;OUT=EXT/'results'

def read_csv(p):
    with p.open(newline='') as f:return list(csv.DictReader(f))

def integer_basis(d):
    indices=[(i,i) for i in range(d)]+[(i,j) for i in range(d) for j in range(i+1,d)]
    return indices

def tilted_integer_gram(q,ell,B,cast=float):
    """Integral of centered integer monomial features against h*p0.

    This evaluates the density polynomial; it does not use the closed-form
    complete operator action or eigenvalue formula. GH5 exactness applies.
    """
    d=q+len(B);zero=(0,)*d;features=[]
    for i,j in integer_basis(d):
        e=list(zero);e[i]+=1;e[j]+=1
        features.append([(tuple(e),cast(1))]+([(zero,cast(-1))] if i==j else []))
    h=[]
    for i in range(q):
        for a in range(len(B)):
            for b in range(a+1,len(B)):
                if not B[a,b]:continue
                e=list(zero);e[i]=2;e[q+a]=e[q+b]=1
                h.append((tuple(e),cast(F(1,2))*cast(ell[i])*cast(B[a,b])))
    cache={};moments={0:1,2:1,4:3,6:15,8:105}
    def moment(e):
        if e not in cache:cache[e]=0 if any(x%2 for x in e) else math.prod(moments[x] for x in e)
        return cache[e]
    p=len(features);K=np.full((p,p),cast(0),dtype=object if cast is F else float)
    for i in range(p):
        for j in range(i,p):
            v=cast(0)
            for a,u in features[i]:
                for b,v0 in features[j]:
                    ab=tuple(x+y for x,y in zip(a,b))
                    for e,w in h:
                        value=moment(tuple(x+y for x,y in zip(ab,e)))
                        if value:v+=u*v0*w*value
            K[i,j]=K[j,i]=v
    return K

def full_orthogonal_operator(q,ell,B,beta):
    d=q+len(B);K=tilted_integer_gram(q,ell,B)
    scale=np.ones(len(K));scale[:d]=1/math.sqrt(2)
    return np.eye(len(K))+float(beta)*K*scale[:,None]*scale[None,:]

def fraction_action_from_density(q,ell,beta,B):
    d=q+len(B);idx=integer_basis(d);p=len(idx)
    K=tilted_integer_gram(q,ell,B,F)
    R=np.full((p,p),F(0),dtype=object)
    for i in range(p):R[i,i]=F(2 if i<d else 1)
    R+=beta*K;mult=np.array([F(1)]*d+[F(2)]*(p-d),dtype=object)
    H=R*mult[None,:]/2
    def action(E):
        v=np.array([E[i,j] for i,j in idx],dtype=object);u=H@v
        out=np.full((d,d),F(0),dtype=object)
        for k,(i,j) in enumerate(idx):out[i,j]=out[j,i]=u[k]
        return out
    return action

def full_fraction_series(q,g,ell,c,beta,B,degree):
    """Complete matrix recurrence using a moment-integrated operator."""
    d=len(g);action=fraction_action_from_density(q,ell,beta,B)
    T=np.diag(np.array([c-x for x in g],dtype=object));b=action(T)
    M=[np.diag(np.full(d,c,dtype=object))];hm=[action(M[0])]
    for k in range(degree):
        value=2*(b@M[k]+M[k]@b)
        for j in range(k+1):value-=2*(hm[j]@M[k-j]+M[k-j]@hm[j])
        M.append(value/(k+1));hm.append(action(M[-1]))
    E=[v.copy() for v in M];E[0]-=T
    HE=[action(v) for v in E];own=[];common=[]
    for k in range(degree+1):
        common.append(sum(sum((E[j]*E[k-j]).flat,F(0))/2 for j in range(k+1)))
        own.append(sum(sum((E[j]*HE[k-j]).flat,F(0))/2 for j in range(k+1)))
    return M,own,common

def orthogonal_basis(d):
    out=[]
    for i,j in integer_basis(d):
        E=np.zeros((d,d));E[i,j]=E[j,i]=1 if i==j else 1/math.sqrt(2);out.append(E)
    return np.array(out)

def raw_operator(X,p):
    """All columns, from actual weighted support feature products."""
    d=X.shape[1];pdim=d*(d+1)//2;result=np.zeros((pdim,pdim))
    for start in range(0,len(X),8192):
        Y=X[start:start+8192];prob=p[start:start+8192]
        phi=np.column_stack([(Y[:,i]*Y[:,j]-(1 if i==j else 0))
                             /(math.sqrt(2) if i==j else 1) for i,j in integer_basis(d)])
        result+=np.einsum('ni,nj,n->ij',phi,phi,prob,optimize=False)
    return result

def main():
    started=time.time();protocol=EXT/'protocols/isospectral_original_training_v1.json'
    pr=json.loads(protocol.read_text());lock=hashlib.sha256(protocol.read_bytes()).hexdigest()
    assert lock==protocol.with_suffix('.sha256').read_text().split()[0]
    cases=read_csv(OUT/'exact_coefficients.csv');hp=read_csv(OUT/'high_precision_loss_ratios.csv')
    assert len(cases)==48 and len(hp)==288
    grids=ROOT/'intrinsic_cycle_extension/results/quadrature/gh5_d8.npz'
    with np.load(grids,allow_pickle=False) as z: X=z['inputs'];base=z['base_probabilities']
    cache={};raw_cache={};max_moment=0.;max_raw=0.;max_spectrum=0.;max_path=0.;max_loss=0.;max_direct=0.
    raw_laws=0;raw_low=0.;total_paths=0
    for row in cases:
        q,r,fam=int(row['q']),int(row['r']),int(row['family']);c,beta=F(row['c']),F(row['beta'])
        case=row['case'];d=int(row['dimension']);law=(q,r,fam,str(beta))
        with np.load(OUT/f'weights_{case}.npz',allow_pickle=False) as z:
            times=z['times'];g=z['g'];ell=z['ell'];Bs=[z['B_plus'],z['B_minus']]
            saved_H=[z['H_plus'],z['H_minus']];Ws=[z['W_plus'],z['W_minus']]
            loss=[z['losses_plus'],z['losses_minus']]
        assert np.array_equal(Ws[0][0],Ws[1][0])
        if law not in cache:cache[law]=[full_orthogonal_operator(q,ell,B,beta) for B in Bs]
        Hs=cache[law];U=orthogonal_basis(d);teacher=np.diag(float(c)-g)
        for arm in (0,1):
            error=float(np.max(np.abs(Hs[arm]-saved_H[arm])));max_moment=max(max_moment,error)
            assert error<pr['full_moment_tolerance']
        spectrum=float(np.max(np.abs(np.linalg.eigvalsh(Hs[0])-np.linalg.eigvalsh(Hs[1]))))
        max_spectrum=max(max_spectrum,spectrum);assert spectrum<pr['complete_spectrum_tolerance']
        perm=[0]+list(range(r,2*r-1))+list(range(1,r));assert np.array_equal(Bs[0][np.ix_(perm,perm)],Bs[1])
        assert np.array_equal(np.abs(Bs[0]),np.abs(Bs[1]))
        if q==r==3 and law not in raw_cache:
            with np.load(OUT/f'raw_law_q3_r3_f{fam}.npz',allow_pickle=False) as z: hs=[z['h_plus'],z['h_minus']]
            rebuilt=[]
            for arm in (0,1):
                probability=base*(1+float(beta)*hs[arm]);assert np.all(probability>0)
                raw_laws+=1
                mass=abs(float(probability.sum())-1)
                mean=float(np.max(np.abs(np.einsum('ni,n->i',X,probability))))
                cov=float(np.max(np.abs(np.einsum('ni,nj,n->ij',X,X,probability)-np.eye(8))))
                raw_low=max(raw_low,mass,mean,cov)
                Hr=raw_operator(X,probability);err=float(np.max(np.abs(Hr-Hs[arm])))
                max_raw=max(max_raw,err);assert err<pr['full_moment_tolerance']
                rebuilt.append(Hr)
            raw_cache[law]=rebuilt
        # Raw operators are used for q=r=3; polynomial-contracted operators
        # supply the other cases. No generator action or block solver is used.
        used=raw_cache[law] if law in raw_cache else Hs
        for arm,H in enumerate(used):
            def action(E):
                v=np.einsum('kij,ij->k',U,E);w=np.einsum('ij,j->i',H,v)
                return np.einsum('k,kij->ij',w,U)
            b=action(teacher);G0=float(c)*np.eye(d)-teacher
            max_direct=max(max_direct,float(np.max(np.abs(action(G0)-G0))))
            def rhs(t,state):
                M=state.reshape(d,d);G=action(M)-b
                return (-2*(np.einsum('ik,kj->ij',G,M)+np.einsum('ik,kj->ij',M,G))).ravel()
            sol=solve_ivp(rhs,(0,.15),(float(c)*np.eye(d)).ravel(),t_eval=times,method='DOP853',
                          rtol=pr['population_rtol'],atol=pr['population_atol']);assert sol.success
            saved_M=np.einsum('tik,tjk->tij',Ws[arm],Ws[arm])
            error=float(np.max(np.abs(sol.y.T.reshape(-1,d,d)-saved_M)));max_path=max(max_path,error)
            assert error<pr['population_replay_tolerance'];total_paths+=1
            for k,M in enumerate(saved_M):
                E=M-teacher;Lg=np.einsum('ij,ij->',E,E)/2;Lp=np.einsum('ij,ij->',E,action(E))/2
                max_loss=max(max_loss,abs(float(Lp)-loss[arm][k,0]),abs(float(Lg)-loss[arm][k,1]))
        print(case+': complete moment and original neural path replay PASS',flush=True)
    result=dict(status='PASS',protocol_sha256=lock,all_original_neural_paths_replayed=total_paths,
                polynomial_full_moment_laws_replayed=2*len(cache),raw_support_feature_product_laws_replayed=raw_laws,
                raw_quadrature_atoms_reused=len(X),new_iid_input_batches=0,
                maximum_full_moment_formula_discrepancy=max_moment,maximum_raw_operator_discrepancy=max_raw,
                maximum_raw_mass_mean_covariance_discrepancy=raw_low,maximum_complete_spectrum_discrepancy=max_spectrum,
                maximum_full_predictor_vs_saved_weight_discrepancy=max_path,maximum_saved_loss_recompute_discrepancy=max_loss,
                maximum_direct_matrix_initial_eigenrelation_discrepancy=max_direct,
                generator_or_block_solver_imported=False,observations_regenerated=False,elapsed_seconds=time.time()-started)
    (OUT/'validation.json').write_text(json.dumps(result,indent=2)+'\n');print(json.dumps(result),flush=True)

if __name__=='__main__':main()


==> anc/neural_information_sculpting_v12/isospectral_training_extension/tests/test_isospectral.py <==
"""Mechanism, independent complete-moment and cancellation checks."""
from fractions import Fraction as F
from pathlib import Path
import math,sys,unittest
import numpy as np
sys.path.insert(0,str(Path(__file__).resolve().parents[1]/'src'))
from isospectral import specification,graph,branch_permutation,leading_coefficients,block_series,basis,apply_moment,complete_operator
from validate_isospectral import full_fraction_series,full_orthogonal_operator,fraction_action_from_density
from discrete import iterate,convolution
from run_discrete import coefficient_polynomial


class IsospectralTests(unittest.TestCase):
    def test_complete_moment_action_including_cross_blocks(self):
        q,r=3,3;g,ell,w=specification(q,r,1);B=graph(w);beta=F(1,500)
        actual=full_orthogonal_operator(q,ell,B,beta)
        formula=complete_operator(q,ell,B,beta)
        self.assertLess(np.max(np.abs(actual-formula)),2e-14)
        E=np.zeros((8,8));E[0,3]=E[3,0]=1
        residual=apply_moment(E,q,ell,B,beta)-E
        self.assertGreater(np.linalg.norm(residual[:q,q:]),0)

    def test_complete_spectrum_formula_and_conjugacy(self):
        for q,r in ((3,3),(4,4)):
            g,ell,w=specification(q,r,1);beta=F(1,500);B=graph(w)
            H=full_orthogonal_operator(q,ell,B,beta);H2=full_orthogonal_operator(q,ell,graph(w,-1),beta)
            d=q+len(B);p=d*(d+1)//2
            a=float(beta)*np.linalg.norm(np.array(ell,dtype=float))*np.linalg.norm(np.array(B,dtype=float))/2
            expected=[1-a,1+a]+[1+float(beta*x)*y for x in ell for y in np.linalg.eigvalsh(np.array(B,dtype=float))]
            expected += [1]*(p-q*len(B)-2)
            self.assertLess(np.max(np.abs(np.sort(expected)-np.linalg.eigvalsh(H))),3e-14)
            self.assertLess(np.max(np.abs(np.linalg.eigvalsh(H)-np.linalg.eigvalsh(H2))),3e-14)

    def test_general_exact_loss_order_and_coefficients(self):
        for q,r in ((3,3),(3,4),(3,5),(4,3),(4,4),(5,3)):
            g,ell,w=specification(q,r,1);c=F(1,2);beta=F(1,500);nu=q*r
            x=[block_series(q,g,ell,c,beta,graph(w,s),nu) for s in (1,-1)]
            _,_,cp,cg=leading_coefficients(q,r,g,c,beta,w)
            for col,coef in ((2,cp),(3,cg)):
                delta=[a-b for a,b in zip(x[0][col],x[1][col])]
                self.assertFalse(any(delta[:nu]));self.assertEqual(delta[nu],coef)

    def test_independent_full_fraction_recurrence_weighted_triangle(self):
        self.check_full_recurrence(3,3)

    def test_independent_full_fraction_recurrence_weighted_square(self):
        self.check_full_recurrence(3,4)

    def check_full_recurrence(self,q,r):
        g,ell,w=specification(q,r,1);c=F(1);beta=F(1,500);nu=q*r
        x=[full_fraction_series(q,g,ell,c,beta,graph(w,s),nu) for s in (1,-1)]
        _,_,cp,cg=leading_coefficients(q,r,g,c,beta,w)
        for col,coef in ((1,cp),(2,cg)):
            delta=[a-b for a,b in zip(x[0][col],x[1][col])]
            self.assertFalse(any(delta[:nu]));self.assertEqual(delta[nu],coef)

    def test_teacher_alignment_cancellation_delays_the_scalar(self):
        q,r=3,3;g=list(map(F,[-1,-2,-3,-4,-5,-9,-6,-8]));ell=[F(1,2),F(-1),F(1,2)]
        w=[F(1)]*3;c=F(1);beta=F(1,500)
        self.assertEqual(leading_coefficients(q,r,g,c,beta,w)[1],0)
        data=[full_fraction_series(q,g,ell,c,beta,graph(w,s),10) for s in (1,-1)]
        for col,coef in ((1,F(14464,263671875)),(2,F(19456,1845703125))):
            delta=[a-b for a,b in zip(data[0][col],data[1][col])]
            self.assertFalse(any(delta[:10]));self.assertEqual(delta[10],coef)

    def test_teacher_relative_distinction_query_and_grams(self):
        q,r=3,3;g,ell,w=specification(q,r,0);beta=F(1,500);d=len(g)
        B1=np.array(graph(w),dtype=float);B2=np.array(graph(w,-1),dtype=float)
        self.assertTrue(np.array_equal(np.abs(B1),np.abs(B2)))
        self.assertTrue(np.array_equal(B1[np.ix_(branch_permutation(r),branch_permutation(r))],B2))
        # No teacher-stabilizer sign switch exchanges the two cycle products.
        for mask in range(1<<5):
            signs=np.array([1 if mask>>i&1 else -1 for i in range(5)])
            self.assertFalse(np.array_equal(signs[:,None]*B1*signs[None,:],B2))
        E=np.diag(np.array([float(x**(q-1)) for x in g]));answers=[]
        for B in (B1,B2):
            R=apply_moment(E,q,ell,B,beta)-E;answers.append(R)
            self.assertLess(np.max(np.abs(R[q:,q:]-float(beta)*B/2)),1e-14)
        self.assertAlmostEqual(float(np.sum(answers[0]**2)),float(np.sum(answers[1]**2)),places=14)
        perm=np.array(list(range(q))+[q+i for i in branch_permutation(r)])
        self.assertFalse(np.array_equal(np.diag(g)[np.ix_(perm,perm)],np.diag(g)))

    def test_direct_matrix_flow_has_no_scalar_contrast(self):
        q,r=3,3;g,ell,w=specification(q,r,1);c=.5;beta=F(1,500);U=basis(len(g))
        G0=np.diag(np.array(g,dtype=float));teacher=c*np.eye(len(g))-G0
        for s in (1,-1):
            H=full_orthogonal_operator(q,ell,graph(w,s),beta)
            def action(E):return np.einsum('k,kij->ij',np.einsum('ij,j->i',H,np.einsum('kij,ij->k',U,E)),U)
            self.assertLess(np.max(np.abs(action(G0)-G0)),1e-14)
            self.assertLess(np.max(np.abs(action(teacher)-teacher)),1e-14)
            for t in (0,.03,.1):
                E=math.exp(-4*t)*G0
                self.assertAlmostEqual(np.sum(E*action(E))/2,np.sum(E*E)/2,places=12)

    def test_smooth_operator_transfer_preserves_spectrum_and_order(self):
        q,r=3,3;g,ell,w=specification(q,r,1);c=F(1);beta=F(1,500);rho=F(256,625)
        _,_,cp,cg=leading_coefficients(q,r,g,c,beta,w)
        _,_,sp,sg=leading_coefficients(q,r,g,c,beta*rho,w)
        self.assertEqual(sp,cp*rho**r);self.assertEqual(sg,cg*rho**r)
        H1=full_orthogonal_operator(q,ell,graph(w),beta*rho)
        H2=full_orthogonal_operator(q,ell,graph(w,-1),beta*rho)
        self.assertLess(np.max(np.abs(np.linalg.eigvalsh(H1)-np.linalg.eigvalsh(H2))),2e-14)

    def test_discrete_coefficient_polynomial_has_flow_leading_term(self):
        q=r=3;g,ell,w=specification(q,r,1);c=F(1);beta=F(1,500);nu=9
        data=[iterate(q,g,ell,c,beta,graph(w,s),nu,nu+2) for s in (1,-1)]
        _,_,cp,cg=leading_coefficients(q,r,g,c,beta,w)
        for col,expected in ((0,cp),(1,cg)):
            values=[]
            for k in range(nu+3):
                delta=[a-b for a,b in zip(data[0][k][col],data[1][k][col])]
                self.assertFalse(any(delta[:nu]));values.append(delta[nu])
            p=coefficient_polynomial(values,nu);self.assertEqual(p[-1],expected)
            for k in (nu+1,nu+2):self.assertEqual(sum(v*k**j for j,v in enumerate(p)),values[k])

    def test_discrete_full_moment_update_matches_block_without_euler_substitution(self):
        q=r=3;g,ell,w=specification(q,r,1);c=F(1);beta=F(1,500);degree=9
        B=graph(w);d=len(g);action=fraction_action_from_density(q,ell,beta,B)
        T=np.diag(np.array([c-x for x in g],dtype=object));b=action(T)
        zero=np.full((d,d),F(0),dtype=object)
        M=[np.diag(np.full(d,c,dtype=object))]+[zero.copy() for _ in range(degree)]
        for _ in range(3):
            G=[action(E) for E in M];G[0]-=b
            gm=convolution(G,M,degree-1);mg=convolution(M,G,degree-1)
            gmg=convolution(gm+[zero.copy()],G,degree-2)
            nxt=[x.copy() for x in M]
            for k in range(1,degree+1):nxt[k]-=2*(gm[k-1]+mg[k-1])
            for k in range(2,degree+1):nxt[k]+=4*gmg[k-2]
            M=nxt
        E=[x.copy() for x in M];E[0]-=T;HE=[action(x) for x in E]
        P=[];L=[]
        for k in range(degree+1):
            P.append(sum(sum((E[j]*HE[k-j]).flat,F(0))/2 for j in range(k+1)))
            L.append(sum(sum((E[j]*E[k-j]).flat,F(0))/2 for j in range(k+1)))
        block=iterate(q,g,ell,c,beta,B,degree,3)[3]
        self.assertEqual(P,block[0]);self.assertEqual(L,block[1])

if __name__=='__main__':unittest.main()


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/CLAIM_EVIDENCE.md <==
# Claim–evidence map

Theorem labels refer to the complete V12 manuscript. All claims are restricted to their stated assumptions. This map is an author-side record, not external peer review.

| Claim / label | Proof source | Computational evidence | Scope or failure control |
|---|---|---|---|
| Analytic positive laws, prop:geo-smooth | smooth_realization.tex: centered trigonometric factors, exact Gaussian identities | analytic_realization_check.json: direct quadrature product contractions | Density-ratio radius explicit; no dimension-uniform radius |
| Gaussian marginal threshold, prop:geo-marginal-boundary | H(D) for diagonal D uses at most three input coordinates | Elementary proof; no Monte Carlo evidence substituted | Fixed basis and diagonal training |
| Complete anchored equivalence, thm:geo-equivalence | geometry_response.tex: full-space isometry and intertwining | validation_geometry.json/.npz: raw atom operator and explicit isometry | No equality of raw-input kernels or empirical Gram matrices |
| Multiplication requirement, prop:geo-jordan | geometry_response.tex: universal transport equivalence | Nonzero Jordan defect in validation_geometry.json | Classical Jordan geometry credited |
| Finite-time cycle response, thm:geo-response | graph gauge parity and analyticity; local_order.tex nonzero certificate | 11 exact local-order tests; full-weight replay | Constants depend on the fixed construction |
| Exact weight-GD divisibility, cor:geo-discrete-response | complete update including 4h²GMG | Exact polynomial/local-order tests | Some finite early step counts can have zero contrast |
| Infinite-horizon response, thm:geo-uniform | all_time_information.tex: invariant positive box, exponential convergence, uniform parameter derivatives | Independent proof audit; no finite time grid claimed as all-time proof | Fixed bounded teacher and small coupling |
| Passive/intervention scalar query exponents, thm:geo-channels | uniform response + exact intervention signal + Gaussian KL | scalar_intervention_check.json: four couplings, maximizing/zero/seeded directions | Supplied pair; fixed query budget; noise added to scalar responses |
| Finite-input intervention, cor:geo-finite-input | finite_input_intervention.tex: paired cancellation, variance, median-of-means and raw-input KL | Same-input score means and baseline variance in scalar_intervention_check.json | Common input and label; no separate post-gradient noise; known alternatives |
| Logarithmic threshold and finite-L error, thm:geo-amplification | geometry_response.tex: initial-layer and continuation estimates | amplification_check.json: four L and four times, all retained | Diverging teacher and initial loss; no uniform convergence at t=0 |
| Global scalar-curve invariant, thm:inverse-global | curve_identifiability.tex: exponential coefficients and switching class | identifiability_check.json: diagonal/edge/triangle/square symbolic checks | Known rationally independent teacher, exact curve |
| Minimal finite local observations, thm:inverse-finite | generalized Vandermonde Jacobian and inverse function theorem | Six singular values, analytic-vs-FD derivative and all inverse attempts | Generic/local, severe conditioning, no global algorithm |
| Unknown teacher and state, thm:inverse-blind | blind_identifiability.tex: unique exponent support, generated monoid, saturation and atoms | Independent proof audit; invisible-coordinate and equilibrium controls in blind_identifiability_check.json | Rationally independent teacher, every C_ii nonzero; equality compared within this class |
| Minimal joint local observations, thm:inverse-blind-finite | confluent exponential Chebyshev determinant, analytic rank argument | Fixed nine-time joint Jacobian with high-precision independent derivatives | p+d parameters modulo rotations; generic/local, no uniform conditioning |
| Finite global observation bound, prop:inverse-global-finite | rational determinant formula, multidegree bound and exponential zero count | Exact d=2 symbolic P/Q identity in blind_identifiability_check.json | 5^d known-teacher / 9^D bounded-dimension blind sufficient counts; nonsharp, noiseless; generic smaller counts credited to Sontag |
| Reading the limiting seed, cor:inverse-seed | matrix logarithm of the explicit limiting initial state | Same limiting formula used in amplification checks | Limit state with known parameters, not arbitrary finite-L graph recovery |
| Noisy Gaussian initial-state pair testing, thm:inverse-noise | cycle-walk envelope uniform in time + adaptive Gaussian KL | Exact coefficient controls | A separate pair with different initial states; not conflated with same-initialization law pair |
| GH3 support optimum 9/26 | exact rational primal and dual certificates | gh3_exact_witness.json, lp_dual_certificate.json | Only the declared finite support and symmetry constraints |
| Exploratory finite contrast | no broad-task theorem claimed | all 108 teacher_grid.json cells, independent validation_geometry replay | Boundary-selected cell, both initial and current loss normalizations retained |

All theory files are in theory/ except local_order.tex. Computational records are in ../geometry_response_extension/results/. The older compact-bump smooth_realization_check.json is retained solely as an exploratory predecessor to the analytic construction.


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/LICENSE-DATA.txt <==
Synthetic data and numerical outputs identified in LICENSE_SCOPE.md are licensed by Dekun Yang under CC BY 4.0.
Canonical legal code: https://creativecommons.org/licenses/by/4.0/legalcode.en

Creative Commons Attribution 4.0 International

 Creative Commons Corporation (“Creative Commons”) is not a law firm and does not provide legal services or legal advice. Distribution of Creative Commons public licenses does not create a lawyer-client or other relationship. Creative Commons makes its licenses and related information available on an “as-is” basis. Creative Commons gives no warranties regarding its licenses, any material licensed under their terms and conditions, or any related information. Creative Commons disclaims all liability for damages resulting from their use to the fullest extent possible.

Using Creative Commons Public Licenses

Creative Commons public licenses provide a standard set of terms and conditions that creators and other rights holders may use to share original works of authorship and other material subject to copyright and certain other rights specified in the public license below. The following considerations are for informational purposes only, are not exhaustive, and do not form part of our licenses.

Considerations for licensors: Our public licenses are intended for use by those authorized to give the public permission to use material in ways otherwise restricted by copyright and certain other rights. Our licenses are irrevocable. Licensors should read and understand the terms and conditions of the license they choose before applying it. Licensors should also secure all rights necessary before applying our licenses so that the public can reuse the material as expected. Licensors should clearly mark any material not subject to the license. This includes other CC-licensed material, or material used under an exception or limitation to copyright. More considerations for licensors.

Considerations for the public: By using one of our public licenses, a licensor grants the public permission to use the licensed material under specified terms and conditions. If the licensor’s permission is not necessary for any reason–for example, because of any applicable exception or limitation to copyright–then that use is not regulated by the license. Our licenses grant only permissions under copyright and certain other rights that a licensor has authority to grant. Use of the licensed material may still be restricted for other reasons, including because others have copyright or other rights in the material. A licensor may make special requests, such as asking that all changes be marked or described. Although not required by our licenses, you are encouraged to respect those requests where reasonable. More considerations for the public.

Creative Commons Attribution 4.0 International Public License

By exercising the Licensed Rights (defined below), You accept and agree to be bound by the terms and conditions of this Creative Commons Attribution 4.0 International Public License ("Public License"). To the extent this Public License may be interpreted as a contract, You are granted the Licensed Rights in consideration of Your acceptance of these terms and conditions, and the Licensor grants You such rights in consideration of benefits the Licensor receives from making the Licensed Material available under these terms and conditions.

Section 1 – Definitions.

     a.	Adapted Material means material subject to Copyright and Similar Rights that is derived from or based upon the Licensed Material and in which the Licensed Material is translated, altered, arranged, transformed, or otherwise modified in a manner requiring permission under the Copyright and Similar Rights held by the Licensor. For purposes of this Public License, where the Licensed Material is a musical work, performance, or sound recording, Adapted Material is always produced where the Licensed Material is synched in timed relation with a moving image.

     b.	Adapter's License means the license You apply to Your Copyright and Similar Rights in Your contributions to Adapted Material in accordance with the terms and conditions of this Public License.

     c.	Copyright and Similar Rights means copyright and/or similar rights closely related to copyright including, without limitation, performance, broadcast, sound recording, and Sui Generis Database Rights, without regard to how the rights are labeled or categorized. For purposes of this Public License, the rights specified in Section 2(b)(1)-(2) are not Copyright and Similar Rights.

     d.	Effective Technological Measures means those measures that, in the absence of proper authority, may not be circumvented under laws fulfilling obligations under Article 11 of the WIPO Copyright Treaty adopted on December 20, 1996, and/or similar international agreements.

     e.	Exceptions and Limitations means fair use, fair dealing, and/or any other exception or limitation to Copyright and Similar Rights that applies to Your use of the Licensed Material.

     f.	Licensed Material means the artistic or literary work, database, or other material to which the Licensor applied this Public License.

     g.	Licensed Rights means the rights granted to You subject to the terms and conditions of this Public License, which are limited to all Copyright and Similar Rights that apply to Your use of the Licensed Material and that the Licensor has authority to license.

     h.	Licensor means the individual(s) or entity(ies) granting rights under this Public License.

     i.	Share means to provide material to the public by any means or process that requires permission under the Licensed Rights, such as reproduction, public display, public performance, distribution, dissemination, communication, or importation, and to make material available to the public including in ways that members of the public may access the material from a place and at a time individually chosen by them.

     j.	Sui Generis Database Rights means rights other than copyright resulting from Directive 96/9/EC of the European Parliament and of the Council of 11 March 1996 on the legal protection of databases, as amended and/or succeeded, as well as other essentially equivalent rights anywhere in the world.

     k.	You means the individual or entity exercising the Licensed Rights under this Public License. Your has a corresponding meaning.

Section 2 – Scope.

     a.	License grant.

          1. Subject to the terms and conditions of this Public License, the Licensor hereby grants You a worldwide, royalty-free, non-sublicensable, non-exclusive, irrevocable license to exercise the Licensed Rights in the Licensed Material to:

               A. reproduce and Share the Licensed Material, in whole or in part; and

               B. produce, reproduce, and Share Adapted Material.

          2. Exceptions and Limitations. For the avoidance of doubt, where Exceptions and Limitations apply to Your use, this Public License does not apply, and You do not need to comply with its terms and conditions.

          3. Term. The term of this Public License is specified in Section 6(a).

          4. Media and formats; technical modifications allowed. The Licensor authorizes You to exercise the Licensed Rights in all media and formats whether now known or hereafter created, and to make technical modifications necessary to do so. The Licensor waives and/or agrees not to assert any right or authority to forbid You from making technical modifications necessary to exercise the Licensed Rights, including technical modifications necessary to circumvent Effective Technological Measures. For purposes of this Public License, simply making modifications authorized by this Section 2(a)(4) never produces Adapted Material.

          5. Downstream recipients.

               A. Offer from the Licensor – Licensed Material. Every recipient of the Licensed Material automatically receives an offer from the Licensor to exercise the Licensed Rights under the terms and conditions of this Public License.

               B. No downstream restrictions. You may not offer or impose any additional or different terms or conditions on, or apply any Effective Technological Measures to, the Licensed Material if doing so restricts exercise of the Licensed Rights by any recipient of the Licensed Material.

          6.  No endorsement. Nothing in this Public License constitutes or may be construed as permission to assert or imply that You are, or that Your use of the Licensed Material is, connected with, or sponsored, endorsed, or granted official status by, the Licensor or others designated to receive attribution as provided in Section 3(a)(1)(A)(i).

b. Other rights.

          1. Moral rights, such as the right of integrity, are not licensed under this Public License, nor are publicity, privacy, and/or other similar personality rights; however, to the extent possible, the Licensor waives and/or agrees not to assert any such rights held by the Licensor to the limited extent necessary to allow You to exercise the Licensed Rights, but not otherwise.

          2. Patent and trademark rights are not licensed under this Public License.

          3. To the extent possible, the Licensor waives any right to collect royalties from You for the exercise of the Licensed Rights, whether directly or through a collecting society under any voluntary or waivable statutory or compulsory licensing scheme. In all other cases the Licensor expressly reserves any right to collect such royalties.

Section 3 – License Conditions.

Your exercise of the Licensed Rights is expressly made subject to the following conditions.

     a.	Attribution.

          1. If You Share the Licensed Material (including in modified form), You must:

               A. retain the following if it is supplied by the Licensor with the Licensed Material:

                    i. identification of the creator(s) of the Licensed Material and any others designated to receive attribution, in any reasonable manner requested by the Licensor (including by pseudonym if designated);

                    ii. a copyright notice;

                    iii. a notice that refers to this Public License;

                    iv.	a notice that refers to the disclaimer of warranties;

                    v. a URI or hyperlink to the Licensed Material to the extent reasonably practicable;

               B. indicate if You modified the Licensed Material and retain an indication of any previous modifications; and

               C. indicate the Licensed Material is licensed under this Public License, and include the text of, or the URI or hyperlink to, this Public License.

          2. You may satisfy the conditions in Section 3(a)(1) in any reasonable manner based on the medium, means, and context in which You Share the Licensed Material. For example, it may be reasonable to satisfy the conditions by providing a URI or hyperlink to a resource that includes the required information.

          3. If requested by the Licensor, You must remove any of the information required by Section 3(a)(1)(A) to the extent reasonably practicable.

          4. If You Share Adapted Material You produce, the Adapter's License You apply must not prevent recipients of the Adapted Material from complying with this Public License.

Section 4 – Sui Generis Database Rights.

Where the Licensed Rights include Sui Generis Database Rights that apply to Your use of the Licensed Material:

     a.	for the avoidance of doubt, Section 2(a)(1) grants You the right to extract, reuse, reproduce, and Share all or a substantial portion of the contents of the database;

     b.	if You include all or a substantial portion of the database contents in a database in which You have Sui Generis Database Rights, then the database in which You have Sui Generis Database Rights (but not its individual contents) is Adapted Material; and

     c.	You must comply with the conditions in Section 3(a) if You Share all or a substantial portion of the contents of the database.
For the avoidance of doubt, this Section 4 supplements and does not replace Your obligations under this Public License where the Licensed Rights include other Copyright and Similar Rights.

Section 5 – Disclaimer of Warranties and Limitation of Liability.

     a.	Unless otherwise separately undertaken by the Licensor, to the extent possible, the Licensor offers the Licensed Material as-is and as-available, and makes no representations or warranties of any kind concerning the Licensed Material, whether express, implied, statutory, or other. This includes, without limitation, warranties of title, merchantability, fitness for a particular purpose, non-infringement, absence of latent or other defects, accuracy, or the presence or absence of errors, whether or not known or discoverable. Where disclaimers of warranties are not allowed in full or in part, this disclaimer may not apply to You.

     b.	To the extent possible, in no event will the Licensor be liable to You on any legal theory (including, without limitation, negligence) or otherwise for any direct, special, indirect, incidental, consequential, punitive, exemplary, or other losses, costs, expenses, or damages arising out of this Public License or use of the Licensed Material, even if the Licensor has been advised of the possibility of such losses, costs, expenses, or damages. Where a limitation of liability is not allowed in full or in part, this limitation may not apply to You.

     c.	The disclaimer of warranties and limitation of liability provided above shall be interpreted in a manner that, to the extent possible, most closely approximates an absolute disclaimer and waiver of all liability.

Section 6 – Term and Termination.

     a.	This Public License applies for the term of the Copyright and Similar Rights licensed here. However, if You fail to comply with this Public License, then Your rights under this Public License terminate automatically.

     b.	Where Your right to use the Licensed Material has terminated under Section 6(a), it reinstates:

          1. automatically as of the date the violation is cured, provided it is cured within 30 days of Your discovery of the violation; or

          2. upon express reinstatement by the Licensor.

     c.	For the avoidance of doubt, this Section 6(b) does not affect any right the Licensor may have to seek remedies for Your violations of this Public License.

     d.	For the avoidance of doubt, the Licensor may also offer the Licensed Material under separate terms or conditions or stop distributing the Licensed Material at any time; however, doing so will not terminate this Public License.

     e.	Sections 1, 5, 6, 7, and 8 survive termination of this Public License.

Section 7 – Other Terms and Conditions.

     a.	The Licensor shall not be bound by any additional or different terms or conditions communicated by You unless expressly agreed.

     b.	Any arrangements, understandings, or agreements regarding the Licensed Material not stated herein are separate from and independent of the terms and conditions of this Public License.

Section 8 – Interpretation.

     a.	For the avoidance of doubt, this Public License does not, and shall not be interpreted to, reduce, limit, restrict, or impose conditions on any use of the Licensed Material that could lawfully be made without permission under this Public License.

     b.	To the extent possible, if any provision of this Public License is deemed unenforceable, it shall be automatically reformed to the minimum extent necessary to make it enforceable. If the provision cannot be reformed, it shall be severed from this Public License without affecting the enforceability of the remaining terms and conditions.

     c.	No term or condition of this Public License will be waived and no failure to comply consented to unless expressly agreed to by the Licensor.

     d.	Nothing in this Public License constitutes or may be interpreted as a limitation upon, or waiver of, any privileges and immunities that apply to the Licensor or You, including from the legal processes of any jurisdiction or authority.

Creative Commons is not a party to its public licenses. Notwithstanding, Creative Commons may elect to apply one of its public licenses to material it publishes and in those instances will be considered the “Licensor.” Except for the limited purpose of indicating that material is shared under a Creative Commons public license or as otherwise permitted by the Creative Commons policies published at creativecommons.org/policies, Creative Commons does not authorize the use of the trademark “Creative Commons” or any other trademark or logo of Creative Commons without its prior written consent including, without limitation, in connection with any unauthorized modifications to any of its public licenses or any other arrangements, understandings, or agreements concerning use of licensed material. For the avoidance of doubt, this paragraph does not form part of the public licenses.

Creative Commons may be contacted at creativecommons.org.


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/LICENSE-MIT.txt <==
MIT License

Copyright (c) 2026 Dekun Yang

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and
associated documentation files (the "Software"), to deal in the Software without restriction, including
without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the
following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial
portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT
LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO
EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER
IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE
USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/LICENSE_SCOPE.md <==
# License scope and attribution

The author selected MIT for original code and CC BY 4.0 for synthetic data on 2026-10-12. This V12 scope carries that existing choice forward.

MIT applies to the original Python code in geometry_response_extension/src/, manuscript_geometry_learning_v12/scripts/, and the bundled original isospectral_training_extension/src/ and tests/ helpers, together with reproducibility instructions. Retain LICENSE-MIT.txt.

CC BY 4.0 applies to generated synthetic observation arrays, result CSV/JSON tables, numerical validation logs, numerical experiment protocols, and original quantitative figure/source-data exports. Retain LICENSE-DATA.txt, credit the author and study, link the license and indicate changes.

Suggested data attribution: Dekun Yang (2026), Synthetic data and numerical outputs for Spectral Indistinguishability and Learning-Curve Identifiability in Quadratic Networks, version nc-research-20261014.12, accompanying local support archive. License: https://creativecommons.org/licenses/by/4.0/

Manuscript prose, mathematical proofs, research notes and reviewer reports are not assigned a new redistribution license here. Third-party dependencies and cited literature retain their own licenses. The grants concern only the author's covered material.

The local archive SHA-256 identities identify this release. No public repository, DOI or external publication is represented as existing.


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/README.md <==
# V12 arXiv code and synthetic data

Companion to Spectral Indistinguishability and Learning-Curve Identifiability
in Quadratic Networks, by Dekun Yang, Zhejiang University, China.

Start with ../ARCHIVE_README.txt and REPRODUCIBILITY.md. Restore the encoded
NPZ using ../restore_data.py before running numerical checks. The scientific
sources, records and data bytes agree with the checked local V12 release.
Only transport instructions and the paper's availability paragraph changed.
This companion preserves both numerical sibling directories. Paper sources
and proofs are supplied in the arXiv source tree outside anc/.

Code: MIT. Covered synthetic outputs: CC BY 4.0. See LICENSE_SCOPE.md.


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/REPRODUCIBILITY.md <==
# Reproducing the V12 arXiv ancillary distribution

Keep this directory tree intact. From neural_information_sculpting_v12/, run:

    python3 restore_data.py

This uses only Python's standard library to restore the supplied NPZ from its
Base64 transport representation, verifies its SHA-256 identity, and refuses
to overwrite a different existing file. The restored bytes are exactly those
used in the checked V12 release. Scientific Python sources are unchanged.

arXiv recursively expands ZIP-format files, including NPZ files, during upload.
The transport encoding prevents that expansion from changing data paths.
Paper sources and proofs are supplied separately at the root of the arXiv
source distribution, outside the ancillary directory. The private simulated
referee reports are excluded.

## Environment used

Python 3.9.6 on macOS arm64; NumPy 2.0.2, SciPy 1.13.1, SymPy 1.14.0, mpmath 1.3.0, matplotlib 3.9.4, Pillow 11.3.0 and PyMuPDF 1.26.5. Versions are listed in requirements_repro.txt. A compatible existing environment can be used; no environment is installed automatically.

Set these task-specific numerical-library options for the recorded BLAS behavior:

    export OPENBLAS_NUM_THREADS=1
    export VECLIB_MAXIMUM_THREADS=1

Use an extracted working copy when regenerating results. The scripts overwrite their own named result files. Solver/BLAS versions can change last-bit results or an LP basis; mathematical acceptance uses the stated residuals and exact rational checks, not identical floating-point JSON bytes.

## Quick checks using the supplied raw finite law

    python3 geometry_response_extension/src/check_analytic_realization.py
    python3 geometry_response_extension/src/check_scalar_interventions.py
    python3 geometry_response_extension/src/check_identifiability.py

The first script independently integrates the one-dimensional analytic factors and expands all moments through degree four. The second contracts the supplied full finite-law atom set. The third checks symbolic loss coefficients, the observation Jacobian, sign symmetry, the repeated-teacher control, and all four declared local inverse attempts.

The final unknown-teacher extension has a separate, fixed-fixture check:

    python3 geometry_response_extension/src/check_blind_identifiability.py

It checks the nine-parameter joint Jacobian against high-precision independent differentiation, records its conditioning, tests invisible-coordinate/equilibrium failures, and verifies the finite-global-bound rational identity symbolically in dimension two. These computations illustrate the proofs; they are not a stable blind reconstruction algorithm.

The finite-input sample-complexity theorem is proved mathematically. These scripts do not simulate a statistical power study or validate all-time bounds through a finite time grid.

## Full numerical regeneration

Run these in order:

    python3 geometry_response_extension/src/moment_feasibility.py
    python3 geometry_response_extension/src/certify_moment_optimum.py
    python3 geometry_response_extension/src/explore_teacher_scales.py
    python3 geometry_response_extension/src/validate_geometry.py
    python3 geometry_response_extension/src/check_amplification.py
    python3 geometry_response_extension/src/check_identifiability.py
    python3 geometry_response_extension/src/check_scalar_interventions.py
    python3 geometry_response_extension/src/check_analytic_realization.py
    python3 geometry_response_extension/src/check_blind_identifiability.py
    python3 manuscript_geometry_learning_v12/scripts/make_figures.py

The 108-cell teacher grid and stiff large-teacher checks can take substantially longer than the local algebra checks. Their scientific scopes are in the protocol. All grid cells and declared failures are retained. The original first-teacher probe remains as a recorded exploratory result; it is not an extra independent dataset.

The older compact-bump predecessor can be checked separately:

    python3 geometry_response_extension/src/check_smooth_realization.py

Its output is not the validation record for the analytic law used in the final manuscript.

## Exact inherited mechanism tests

    python3 -m unittest discover -s isospectral_training_extension/tests -p test_isospectral.py

These are 11 distinct tests concerning complete moment actions, exact series, nonzero coefficients, cancellation and the actual weight update. Their required helper modules are bundled. The full historical project suite and all V10 trajectories are outside this focused V12 package and were not rerun as part of the final package check.

## Additional proof-exposition checks in V12

    python3 manuscript_geometry_learning_v12/scripts/check_added_proof_algebra.py

This checks the displayed parameter-derivative recurrence through order five by an independent noncommutative Taylor expansion, and the leading interpolation-node term of the auxiliary kernel through total degree four by exact symbolic expansion. These finite checks supplement the general analytic arguments; they do not replace the proofs for arbitrary order, dimension or time.

## Compile the manuscript

Use the arXiv source distribution root, outside anc/. Its manuscript.tex,
preamble.tex, local_order.tex, theory/, bibliography, generated BBL and
figures are self-contained. Compile with PDFLaTeX; for example:

    pdflatex manuscript.tex
    pdflatex manuscript.tex

The original numerical and layout QA records describe the checked V12
before the availability paragraph was adjusted for this distribution.

## Distribution integrity and licensing

FILE_MANIFEST.json lists each distributed ancillary payload and its
SHA-256 digest, excluding the manifest itself. Its encoded_files list
records the exact restored NPZ identity. The original local release ZIPs
remain unchanged; manuscript TeX files are distributed outside anc/.

Code: MIT. Covered synthetic results, arrays, numerical protocols and
figure exports: CC BY 4.0. Manuscript prose, proofs and third-party
materials retain their respective status; see LICENSE_SCOPE.md.


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/qa/added_proof_algebra.json <==
{
  "status": "PASS",
  "parameter_recurrence": [
    {
      "derivative_order": 1,
      "exact_residual": "0"
    },
    {
      "derivative_order": 2,
      "exact_residual": "0"
    },
    {
      "derivative_order": 3,
      "exact_residual": "0"
    },
    {
      "derivative_order": 4,
      "exact_residual": "0"
    },
    {
      "derivative_order": 5,
      "exact_residual": "0"
    }
  ],
  "kernel_node_degree": [
    {
      "total_degree": 0,
      "node_degree": 1,
      "top_coefficient_residual": "0"
    },
    {
      "total_degree": 1,
      "node_degree": 2,
      "top_coefficient_residual": "0"
    },
    {
      "total_degree": 2,
      "node_degree": 3,
      "top_coefficient_residual": "0"
    },
    {
      "total_degree": 3,
      "node_degree": 4,
      "top_coefficient_residual": "0"
    },
    {
      "total_degree": 4,
      "node_degree": 5,
      "top_coefficient_residual": "0"
    }
  ],
  "method": "Truncated exact Taylor expansion. H(X_j) and K(X_j) are independent noncommutative linear-map images.",
  "scope": "Finite algebra checks supplement the general analytic arguments; they are not proofs by testing for arbitrary order or time."
}


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/qa/build_stdout.txt <==
note: Running TeX ...
warning: hyperref.sty:4873: Requested font "pzdr" at 0.00002pt
warning: hyperref.sty:4873:  -> pzdr
warning: manuscript.tex:12: 
Requested font "[TeXGyreTermesX-Regular.otf]/OT" at 10.94997pt
warning: manuscript.tex:12: Requested font "[TeXGyreTermesX-Regular.otf]/OT" at 10.95003pt
warning: manuscript.tex:12: Requested font "[TeXGyreTermesX-Regular.otf]/OT:script=latn;language=dflt;" at 10.95003pt
warning: manuscript.tex:12: Requested font "[TeXGyreTermesX-Bold.otf]/OT:script=latn;language=dflt;" at 10.95003pt
warning: manuscript.tex:12: Requested font "[TeXGyreTermesX-Italic.otf]/OT:script=latn;language=dflt;" at 10.95003pt
warning: manuscript.tex:12: Requested font "[TeXGyreTermesX-Slanted.otf]/OT:script=latn;language=dflt;" at 10.95003pt
warning: manuscript.tex:12: Requested font "[TeXGyreTermesX-BoldItalic.otf]/OT:script=latn;language=dflt;" at 10.95003pt
warning: manuscript.tex:12: Requested font "[TeXGyreTermesX-BoldSlanted.otf]/OT:script=latn;language=dflt;" at 10.95003pt
warning: manuscript.tex:12: Requested font "[TeXGyreTermesX-Regular.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 10.95pt
warning: manuscript.tex:14: Requested font "[TeXGyreTermesX-Regular.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 17.28pt
warning: manuscript.tex:14: Requested font "[TeXGyreTermesX-Regular.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 12.0pt
warning: manuscript.tex:14: 
Requested font "ntx-Regular-tlf-ot1" at 12.0pt
warning: manuscript.tex:14:  -> ntx-Regular-tlf-ot1
warning: manuscript.tex:14: Requested font "ntx-Regular-tlf-ot1" at 8.8pt
warning: manuscript.tex:14:  -> ntx-Regular-tlf-ot1
warning: manuscript.tex:14: Requested font "ntx-Regular-tlf-ot1" at 6.6pt
warning: manuscript.tex:14:  -> ntx-Regular-tlf-ot1
warning: manuscript.tex:14: Requested font "ntxmi" at 12.0pt
warning: manuscript.tex:14:  -> ntxmi
warning: manuscript.tex:14: Requested font "ntxmi" at 8.8pt
warning: manuscript.tex:14:  -> ntxmi
warning: manuscript.tex:14: Requested font "ntxmi7" at 6.6pt
warning: manuscript.tex:14:  -> ntxmi7
warning: manuscript.tex:14: Requested font "ntxsy" at 12.0pt
warning: manuscript.tex:14:  -> ntxsy
warning: manuscript.tex:14: Requested font "ntxsy" at 8.8pt
warning: manuscript.tex:14:  -> ntxsy
warning: manuscript.tex:14: Requested font "ntxsy7" at 6.6pt
warning: manuscript.tex:14:  -> ntxsy7
warning: manuscript.tex:14: Requested font "ntxexx" at 12.0pt
warning: manuscript.tex:14:  -> ntxexx
warning: manuscript.tex:14: Requested font "ntxexx" at 8.8pt
warning: manuscript.tex:14:  -> ntxexx
warning: manuscript.tex:14: Requested font "ntxexx" at 6.6pt
warning: manuscript.tex:14:  -> ntxexx
warning: manuscript.tex:14: 
Requested font "msam10" at 12.0pt
warning: manuscript.tex:14:  -> msam10
warning: manuscript.tex:14: 
Requested font "msam10" at 8.8pt
warning: manuscript.tex:14:  -> msam10
warning: manuscript.tex:14: Requested font "msam7" at 6.6pt
warning: manuscript.tex:14:  -> msam7
warning: manuscript.tex:14: 
Requested font "msbm10" at 12.0pt
warning: manuscript.tex:14:  -> msbm10
warning: manuscript.tex:14: 
Requested font "msbm10" at 8.8pt
warning: manuscript.tex:14:  -> msbm10
warning: manuscript.tex:14: Requested font "msbm7" at 6.6pt
warning: manuscript.tex:14:  -> msbm7
warning: manuscript.tex:14: 
Requested font "ntxmia" at 12.0pt
warning: manuscript.tex:14:  -> ntxmia
warning: manuscript.tex:14: Requested font "ntxmia" at 8.8pt
warning: manuscript.tex:14:  -> ntxmia
warning: manuscript.tex:14: Requested font "ntxmia" at 6.6pt
warning: manuscript.tex:14:  -> ntxmia
warning: manuscript.tex:14: 
Requested font "ntxsym" at 12.0pt
warning: manuscript.tex:14:  -> ntxsym
warning: manuscript.tex:14: Requested font "ntxsym" at 8.8pt
warning: manuscript.tex:14:  -> ntxsym
warning: manuscript.tex:14: Requested font "ntxsym" at 6.6pt
warning: manuscript.tex:14:  -> ntxsym
warning: manuscript.tex:14: 
Requested font "ntxsyc" at 12.0pt
warning: manuscript.tex:14:  -> ntxsyc
warning: manuscript.tex:14: Requested font "ntxsyc" at 8.8pt
warning: manuscript.tex:14:  -> ntxsyc
warning: manuscript.tex:14: Requested font "ntxsyc" at 6.6pt
warning: manuscript.tex:14:  -> ntxsyc
warning: manuscript.tex:14: Requested font "ntxexa" at 12.0pt
warning: manuscript.tex:14:  -> ntxexa
warning: manuscript.tex:14: Requested font "ntxexa" at 8.8pt
warning: manuscript.tex:14:  -> ntxexa
warning: manuscript.tex:14: Requested font "ntxexa" at 6.6pt
warning: manuscript.tex:14:  -> ntxexa
warning: manuscript.tex:14: Requested font "[lmmono10-regular]:" at 10.95pt
warning: manuscript.tex:14: Requested font "[TeXGyreTermesX-Regular.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 10.0pt
warning: manuscript.tex:14: Requested font "[TeXGyreTermesX-Bold.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 10.0pt
warning: manuscript.tex:24: Requested font "ntx-Regular-tlf-ot1" at 10.0pt
warning: manuscript.tex:24:  -> ntx-Regular-tlf-ot1
warning: manuscript.tex:24: Requested font "ntx-Regular-tlf-ot1" at 7.3pt
warning: manuscript.tex:24:  -> ntx-Regular-tlf-ot1
warning: manuscript.tex:24: Requested font "ntx-Regular-tlf-ot1" at 5.5pt
warning: manuscript.tex:24:  -> ntx-Regular-tlf-ot1
warning: manuscript.tex:24: Requested font "ntxmi" at 10.0pt
warning: manuscript.tex:24:  -> ntxmi
warning: manuscript.tex:24: Requested font "ntxmi7" at 7.3pt
warning: manuscript.tex:24:  -> ntxmi7
warning: manuscript.tex:24: Requested font "ntxmi5" at 5.5pt
warning: manuscript.tex:24:  -> ntxmi5
warning: manuscript.tex:24: Requested font "ntxsy" at 10.0pt
warning: manuscript.tex:24:  -> ntxsy
warning: manuscript.tex:24: Requested font "ntxsy7" at 7.3pt
warning: manuscript.tex:24:  -> ntxsy7
warning: manuscript.tex:24: Requested font "ntxsy5" at 5.5pt
warning: manuscript.tex:24:  -> ntxsy5
warning: manuscript.tex:24: Requested font "ntxexx" at 10.0pt
warning: manuscript.tex:24:  -> ntxexx
warning: manuscript.tex:24: Requested font "ntxexx" at 7.3pt
warning: manuscript.tex:24:  -> ntxexx
warning: manuscript.tex:24: Requested font "ntxexx" at 5.5pt
warning: manuscript.tex:24:  -> ntxexx
warning: manuscript.tex:24: Requested font "msam10" at 10.0pt
warning: manuscript.tex:24:  -> msam10
warning: manuscript.tex:24: Requested font "msam7" at 7.3pt
warning: manuscript.tex:24:  -> msam7
warning: manuscript.tex:24: Requested font "msam5" at 5.5pt
warning: manuscript.tex:24:  -> msam5
warning: manuscript.tex:24: Requested font "msbm10" at 10.0pt
warning: manuscript.tex:24:  -> msbm10
warning: manuscript.tex:24: Requested font "msbm7" at 7.3pt
warning: manuscript.tex:24:  -> msbm7
warning: manuscript.tex:24: Requested font "msbm5" at 5.5pt
warning: manuscript.tex:24:  -> msbm5
warning: manuscript.tex:24: Requested font "ntxmia" at 10.0pt
warning: manuscript.tex:24:  -> ntxmia
warning: manuscript.tex:24: Requested font "ntxmia" at 7.3pt
warning: manuscript.tex:24:  -> ntxmia
warning: manuscript.tex:24: Requested font "ntxmia" at 5.5pt
warning: manuscript.tex:24:  -> ntxmia
warning: manuscript.tex:24: Requested font "ntxsym" at 10.0pt
warning: manuscript.tex:24:  -> ntxsym
warning: manuscript.tex:24: Requested font "ntxsym" at 7.3pt
warning: manuscript.tex:24:  -> ntxsym
warning: manuscript.tex:24: Requested font "ntxsym" at 5.5pt
warning: manuscript.tex:24:  -> ntxsym
warning: manuscript.tex:24: Requested font "ntxsyc" at 10.0pt
warning: manuscript.tex:24:  -> ntxsyc
warning: manuscript.tex:24: Requested font "ntxsyc" at 7.3pt
warning: manuscript.tex:24:  -> ntxsyc
warning: manuscript.tex:24: Requested font "ntxsyc" at 5.5pt
warning: manuscript.tex:24:  -> ntxsyc
warning: manuscript.tex:24: Requested font "ntxexa" at 10.0pt
warning: manuscript.tex:24:  -> ntxexa
warning: manuscript.tex:24: Requested font "ntxexa" at 7.3pt
warning: manuscript.tex:24:  -> ntxexa
warning: manuscript.tex:24: Requested font "ntxexa" at 5.5pt
warning: manuscript.tex:24:  -> ntxexa
warning: manuscript.tex:49: Requested font "[TeXGyreTermesX-Bold.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 10.95pt
warning: manuscript.tex:52: Requested font "[TeXGyreTermesX-Regular.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 14.4pt
warning: manuscript.tex:52: Requested font "[TeXGyreTermesX-Bold.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 14.4pt
warning: manuscript.tex:63: Requested font "ntx-Regular-tlf-ot1" at 10.95pt
warning: manuscript.tex:63:  -> ntx-Regular-tlf-ot1
warning: manuscript.tex:63: Requested font "ntx-Regular-tlf-ot1" at 8.0pt
warning: manuscript.tex:63:  -> ntx-Regular-tlf-ot1
warning: manuscript.tex:63: Requested font "ntx-Regular-tlf-ot1" at 6.1pt
warning: manuscript.tex:63:  -> ntx-Regular-tlf-ot1
warning: manuscript.tex:63: Requested font "ntxmi" at 10.95pt
warning: manuscript.tex:63:  -> ntxmi
warning: manuscript.tex:63: Requested font "ntxmi7" at 8.0pt
warning: manuscript.tex:63:  -> ntxmi7
warning: manuscript.tex:63: Requested font "ntxmi5" at 6.1pt
warning: manuscript.tex:63:  -> ntxmi5
warning: manuscript.tex:63: Requested font "ntxsy" at 10.95pt
warning: manuscript.tex:63:  -> ntxsy
warning: manuscript.tex:63: Requested font "ntxsy7" at 8.0pt
warning: manuscript.tex:63:  -> ntxsy7
warning: manuscript.tex:63: Requested font "ntxsy5" at 6.1pt
warning: manuscript.tex:63:  -> ntxsy5
warning: manuscript.tex:63: Requested font "ntxexx" at 10.95pt
warning: manuscript.tex:63:  -> ntxexx
warning: manuscript.tex:63: Requested font "ntxexx" at 8.0pt
warning: manuscript.tex:63:  -> ntxexx
warning: manuscript.tex:63: Requested font "ntxexx" at 6.1pt
warning: manuscript.tex:63:  -> ntxexx
warning: manuscript.tex:63: Requested font "msam10" at 10.95pt
warning: manuscript.tex:63:  -> msam10
warning: manuscript.tex:63: Requested font "msam10" at 8.0pt
warning: manuscript.tex:63:  -> msam10
warning: manuscript.tex:63: Requested font "msam7" at 6.1pt
warning: manuscript.tex:63:  -> msam7
warning: manuscript.tex:63: Requested font "msbm10" at 10.95pt
warning: manuscript.tex:63:  -> msbm10
warning: manuscript.tex:63: Requested font "msbm10" at 8.0pt
warning: manuscript.tex:63:  -> msbm10
warning: manuscript.tex:63: Requested font "msbm7" at 6.1pt
warning: manuscript.tex:63:  -> msbm7
warning: manuscript.tex:63: Requested font "ntxmia" at 10.95pt
warning: manuscript.tex:63:  -> ntxmia
warning: manuscript.tex:63: Requested font "ntxmia" at 8.0pt
warning: manuscript.tex:63:  -> ntxmia
warning: manuscript.tex:63: Requested font "ntxmia" at 6.1pt
warning: manuscript.tex:63:  -> ntxmia
warning: manuscript.tex:63: Requested font "ntxsym" at 10.95pt
warning: manuscript.tex:63:  -> ntxsym
warning: manuscript.tex:63: Requested font "ntxsym" at 8.0pt
warning: manuscript.tex:63:  -> ntxsym
warning: manuscript.tex:63: Requested font "ntxsym" at 6.1pt
warning: manuscript.tex:63:  -> ntxsym
warning: manuscript.tex:63: Requested font "ntxsyc" at 10.95pt
warning: manuscript.tex:63:  -> ntxsyc
warning: manuscript.tex:63: Requested font "ntxsyc" at 8.0pt
warning: manuscript.tex:63:  -> ntxsyc
warning: manuscript.tex:63: Requested font "ntxsyc" at 6.1pt
warning: manuscript.tex:63:  -> ntxsyc
warning: manuscript.tex:63: Requested font "ntxexa" at 10.95pt
warning: manuscript.tex:63:  -> ntxexa
warning: manuscript.tex:63: Requested font "ntxexa" at 8.0pt
warning: manuscript.tex:63:  -> ntxexa
warning: manuscript.tex:63: Requested font "ntxexa" at 6.1pt
warning: manuscript.tex:63:  -> ntxexa
warning: manuscript.tex:171: Underfull \hbox (badness 10000) in paragraph at lines 171--171
warning: manuscript.tex:175: Underfull \hbox (badness 10000) in paragraph at lines 174--175
warning: manuscript.tex:175: Underfull \hbox (badness 3407) in paragraph at lines 174--175
warning: manuscript.tex:175: Underfull \hbox (badness 2057) in paragraph at lines 174--175
warning: manuscript.tex:180: Underfull \hbox (badness 10000) in paragraph at lines 179--180
warning: manuscript.tex:180: Underfull \hbox (badness 10000) in paragraph at lines 179--180
warning: manuscript.tex:180: Underfull \hbox (badness 1776) in paragraph at lines 179--180
warning: manuscript.tex:184: Underfull \hbox (badness 2495) in paragraph at lines 181--184
warning: manuscript.tex:185: Underfull \hbox (badness 10000) in paragraph at lines 184--185
warning: manuscript.tex:185: Underfull \hbox (badness 10000) in paragraph at lines 184--185
warning: manuscript.tex:276: 
Requested font "ntx-Bold-tlf-ot1" at 10.95pt
warning: manuscript.tex:276:  -> ntx-Bold-tlf-ot1
warning: manuscript.tex:276: Requested font "ntx-Bold-tlf-ot1" at 8.0pt
warning: manuscript.tex:276:  -> ntx-Bold-tlf-ot1
warning: manuscript.tex:276: Requested font "ntx-Bold-tlf-ot1" at 6.1pt
warning: manuscript.tex:276:  -> ntx-Bold-tlf-ot1
warning: theory/smooth_realization:2: Requested font "[TeXGyreTermesX-Italic.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 10.95pt
warning: theory/geometry_response:26: Requested font "[TeXGyreTermesX-Italic.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 8.0pt
warning: theory/geometry_response:26: Requested font "[TeXGyreTermesX-Italic.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 6.1pt
warning: theory/all_time_information:1: Requested font "[TeXGyreTermesX-Bold.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 12.0pt
warning: theory/blind_identifiability:47: Requested font "[TeXGyreTermesX-Regular.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 8.0pt
warning: theory/blind_identifiability:47: Requested font "[TeXGyreTermesX-Regular.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 6.1pt
warning: manuscript.bbl:13: Requested font "[TeXGyreTermesX-Italic.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 10.0pt
warning: manuscript.bbl:15: Requested font "[lmmono10-regular]:" at 10.0pt
warning: manuscript.bbl:15: Requested font "ntx-Bold-tlf-ot1" at 10.0pt
warning: manuscript.bbl:15:  -> ntx-Bold-tlf-ot1
warning: manuscript.bbl:15: Requested font "ntx-Bold-tlf-ot1" at 7.3pt
warning: manuscript.bbl:15:  -> ntx-Bold-tlf-ot1
warning: manuscript.bbl:15: Requested font "ntx-Bold-tlf-ot1" at 5.5pt
warning: manuscript.bbl:15:  -> ntx-Bold-tlf-ot1
warning: manuscript.bbl:71: Underfull \hbox (badness 2644) in paragraph at lines 64--71
warning: manuscript.bbl:71: Underfull \hbox (badness 7451) in paragraph at lines 64--71
warning: manuscript.bbl:71: Underfull \hbox (badness 10000) in paragraph at lines 64--71
note: Running BibTeX on manuscript.aux ...
note: Rerunning TeX because bibtex was run ...
warning: hyperref.sty:4873: Requested font "pzdr" at 0.00002pt
warning: hyperref.sty:4873:  -> pzdr
warning: manuscript.tex:12: 
Requested font "[TeXGyreTermesX-Regular.otf]/OT" at 10.94997pt
warning: manuscript.tex:12: Requested font "[TeXGyreTermesX-Regular.otf]/OT" at 10.95003pt
warning: manuscript.tex:12: Requested font "[TeXGyreTermesX-Regular.otf]/OT:script=latn;language=dflt;" at 10.95003pt
warning: manuscript.tex:12: Requested font "[TeXGyreTermesX-Bold.otf]/OT:script=latn;language=dflt;" at 10.95003pt
warning: manuscript.tex:12: Requested font "[TeXGyreTermesX-Italic.otf]/OT:script=latn;language=dflt;" at 10.95003pt
warning: manuscript.tex:12: Requested font "[TeXGyreTermesX-Slanted.otf]/OT:script=latn;language=dflt;" at 10.95003pt
warning: manuscript.tex:12: Requested font "[TeXGyreTermesX-BoldItalic.otf]/OT:script=latn;language=dflt;" at 10.95003pt
warning: manuscript.tex:12: Requested font "[TeXGyreTermesX-BoldSlanted.otf]/OT:script=latn;language=dflt;" at 10.95003pt
warning: manuscript.tex:12: Requested font "[TeXGyreTermesX-Regular.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 10.95pt
warning: manuscript.tex:14: Requested font "[TeXGyreTermesX-Regular.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 17.28pt
warning: manuscript.tex:14: Requested font "[TeXGyreTermesX-Regular.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 12.0pt
warning: manuscript.tex:14: 
Requested font "ntx-Regular-tlf-ot1" at 12.0pt
warning: manuscript.tex:14:  -> ntx-Regular-tlf-ot1
warning: manuscript.tex:14: Requested font "ntx-Regular-tlf-ot1" at 8.8pt
warning: manuscript.tex:14:  -> ntx-Regular-tlf-ot1
warning: manuscript.tex:14: Requested font "ntx-Regular-tlf-ot1" at 6.6pt
warning: manuscript.tex:14:  -> ntx-Regular-tlf-ot1
warning: manuscript.tex:14: Requested font "ntxmi" at 12.0pt
warning: manuscript.tex:14:  -> ntxmi
warning: manuscript.tex:14: Requested font "ntxmi" at 8.8pt
warning: manuscript.tex:14:  -> ntxmi
warning: manuscript.tex:14: Requested font "ntxmi7" at 6.6pt
warning: manuscript.tex:14:  -> ntxmi7
warning: manuscript.tex:14: Requested font "ntxsy" at 12.0pt
warning: manuscript.tex:14:  -> ntxsy
warning: manuscript.tex:14: Requested font "ntxsy" at 8.8pt
warning: manuscript.tex:14:  -> ntxsy
warning: manuscript.tex:14: Requested font "ntxsy7" at 6.6pt
warning: manuscript.tex:14:  -> ntxsy7
warning: manuscript.tex:14: Requested font "ntxexx" at 12.0pt
warning: manuscript.tex:14:  -> ntxexx
warning: manuscript.tex:14: Requested font "ntxexx" at 8.8pt
warning: manuscript.tex:14:  -> ntxexx
warning: manuscript.tex:14: Requested font "ntxexx" at 6.6pt
warning: manuscript.tex:14:  -> ntxexx
warning: manuscript.tex:14: 
Requested font "msam10" at 12.0pt
warning: manuscript.tex:14:  -> msam10
warning: manuscript.tex:14: 
Requested font "msam10" at 8.8pt
warning: manuscript.tex:14:  -> msam10
warning: manuscript.tex:14: Requested font "msam7" at 6.6pt
warning: manuscript.tex:14:  -> msam7
warning: manuscript.tex:14: 
Requested font "msbm10" at 12.0pt
warning: manuscript.tex:14:  -> msbm10
warning: manuscript.tex:14: 
Requested font "msbm10" at 8.8pt
warning: manuscript.tex:14:  -> msbm10
warning: manuscript.tex:14: Requested font "msbm7" at 6.6pt
warning: manuscript.tex:14:  -> msbm7
warning: manuscript.tex:14: 
Requested font "ntxmia" at 12.0pt
warning: manuscript.tex:14:  -> ntxmia
warning: manuscript.tex:14: Requested font "ntxmia" at 8.8pt
warning: manuscript.tex:14:  -> ntxmia
warning: manuscript.tex:14: Requested font "ntxmia" at 6.6pt
warning: manuscript.tex:14:  -> ntxmia
warning: manuscript.tex:14: 
Requested font "ntxsym" at 12.0pt
warning: manuscript.tex:14:  -> ntxsym
warning: manuscript.tex:14: Requested font "ntxsym" at 8.8pt
warning: manuscript.tex:14:  -> ntxsym
warning: manuscript.tex:14: Requested font "ntxsym" at 6.6pt
warning: manuscript.tex:14:  -> ntxsym
warning: manuscript.tex:14: 
Requested font "ntxsyc" at 12.0pt
warning: manuscript.tex:14:  -> ntxsyc
warning: manuscript.tex:14: Requested font "ntxsyc" at 8.8pt
warning: manuscript.tex:14:  -> ntxsyc
warning: manuscript.tex:14: Requested font "ntxsyc" at 6.6pt
warning: manuscript.tex:14:  -> ntxsyc
warning: manuscript.tex:14: Requested font "ntxexa" at 12.0pt
warning: manuscript.tex:14:  -> ntxexa
warning: manuscript.tex:14: Requested font "ntxexa" at 8.8pt
warning: manuscript.tex:14:  -> ntxexa
warning: manuscript.tex:14: Requested font "ntxexa" at 6.6pt
warning: manuscript.tex:14:  -> ntxexa
warning: manuscript.tex:14: Requested font "[lmmono10-regular]:" at 10.95pt
warning: manuscript.tex:14: Requested font "[TeXGyreTermesX-Regular.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 10.0pt
warning: manuscript.tex:14: Requested font "[TeXGyreTermesX-Bold.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 10.0pt
warning: manuscript.tex:24: Requested font "ntx-Regular-tlf-ot1" at 10.0pt
warning: manuscript.tex:24:  -> ntx-Regular-tlf-ot1
warning: manuscript.tex:24: Requested font "ntx-Regular-tlf-ot1" at 7.3pt
warning: manuscript.tex:24:  -> ntx-Regular-tlf-ot1
warning: manuscript.tex:24: Requested font "ntx-Regular-tlf-ot1" at 5.5pt
warning: manuscript.tex:24:  -> ntx-Regular-tlf-ot1
warning: manuscript.tex:24: Requested font "ntxmi" at 10.0pt
warning: manuscript.tex:24:  -> ntxmi
warning: manuscript.tex:24: Requested font "ntxmi7" at 7.3pt
warning: manuscript.tex:24:  -> ntxmi7
warning: manuscript.tex:24: Requested font "ntxmi5" at 5.5pt
warning: manuscript.tex:24:  -> ntxmi5
warning: manuscript.tex:24: Requested font "ntxsy" at 10.0pt
warning: manuscript.tex:24:  -> ntxsy
warning: manuscript.tex:24: Requested font "ntxsy7" at 7.3pt
warning: manuscript.tex:24:  -> ntxsy7
warning: manuscript.tex:24: Requested font "ntxsy5" at 5.5pt
warning: manuscript.tex:24:  -> ntxsy5
warning: manuscript.tex:24: Requested font "ntxexx" at 10.0pt
warning: manuscript.tex:24:  -> ntxexx
warning: manuscript.tex:24: Requested font "ntxexx" at 7.3pt
warning: manuscript.tex:24:  -> ntxexx
warning: manuscript.tex:24: Requested font "ntxexx" at 5.5pt
warning: manuscript.tex:24:  -> ntxexx
warning: manuscript.tex:24: Requested font "msam10" at 10.0pt
warning: manuscript.tex:24:  -> msam10
warning: manuscript.tex:24: Requested font "msam7" at 7.3pt
warning: manuscript.tex:24:  -> msam7
warning: manuscript.tex:24: Requested font "msam5" at 5.5pt
warning: manuscript.tex:24:  -> msam5
warning: manuscript.tex:24: Requested font "msbm10" at 10.0pt
warning: manuscript.tex:24:  -> msbm10
warning: manuscript.tex:24: Requested font "msbm7" at 7.3pt
warning: manuscript.tex:24:  -> msbm7
warning: manuscript.tex:24: Requested font "msbm5" at 5.5pt
warning: manuscript.tex:24:  -> msbm5
warning: manuscript.tex:24: Requested font "ntxmia" at 10.0pt
warning: manuscript.tex:24:  -> ntxmia
warning: manuscript.tex:24: Requested font "ntxmia" at 7.3pt
warning: manuscript.tex:24:  -> ntxmia
warning: manuscript.tex:24: Requested font "ntxmia" at 5.5pt
warning: manuscript.tex:24:  -> ntxmia
warning: manuscript.tex:24: Requested font "ntxsym" at 10.0pt
warning: manuscript.tex:24:  -> ntxsym
warning: manuscript.tex:24: Requested font "ntxsym" at 7.3pt
warning: manuscript.tex:24:  -> ntxsym
warning: manuscript.tex:24: Requested font "ntxsym" at 5.5pt
warning: manuscript.tex:24:  -> ntxsym
warning: manuscript.tex:24: Requested font "ntxsyc" at 10.0pt
warning: manuscript.tex:24:  -> ntxsyc
warning: manuscript.tex:24: Requested font "ntxsyc" at 7.3pt
warning: manuscript.tex:24:  -> ntxsyc
warning: manuscript.tex:24: Requested font "ntxsyc" at 5.5pt
warning: manuscript.tex:24:  -> ntxsyc
warning: manuscript.tex:24: Requested font "ntxexa" at 10.0pt
warning: manuscript.tex:24:  -> ntxexa
warning: manuscript.tex:24: Requested font "ntxexa" at 7.3pt
warning: manuscript.tex:24:  -> ntxexa
warning: manuscript.tex:24: Requested font "ntxexa" at 5.5pt
warning: manuscript.tex:24:  -> ntxexa
warning: manuscript.tex:49: Requested font "[TeXGyreTermesX-Bold.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 10.95pt
warning: manuscript.tex:52: Requested font "[TeXGyreTermesX-Regular.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 14.4pt
warning: manuscript.tex:52: Requested font "[TeXGyreTermesX-Bold.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 14.4pt
warning: manuscript.tex:63: Requested font "ntx-Regular-tlf-ot1" at 10.95pt
warning: manuscript.tex:63:  -> ntx-Regular-tlf-ot1
warning: manuscript.tex:63: Requested font "ntx-Regular-tlf-ot1" at 8.0pt
warning: manuscript.tex:63:  -> ntx-Regular-tlf-ot1
warning: manuscript.tex:63: Requested font "ntx-Regular-tlf-ot1" at 6.1pt
warning: manuscript.tex:63:  -> ntx-Regular-tlf-ot1
warning: manuscript.tex:63: Requested font "ntxmi" at 10.95pt
warning: manuscript.tex:63:  -> ntxmi
warning: manuscript.tex:63: Requested font "ntxmi7" at 8.0pt
warning: manuscript.tex:63:  -> ntxmi7
warning: manuscript.tex:63: Requested font "ntxmi5" at 6.1pt
warning: manuscript.tex:63:  -> ntxmi5
warning: manuscript.tex:63: Requested font "ntxsy" at 10.95pt
warning: manuscript.tex:63:  -> ntxsy
warning: manuscript.tex:63: Requested font "ntxsy7" at 8.0pt
warning: manuscript.tex:63:  -> ntxsy7
warning: manuscript.tex:63: Requested font "ntxsy5" at 6.1pt
warning: manuscript.tex:63:  -> ntxsy5
warning: manuscript.tex:63: Requested font "ntxexx" at 10.95pt
warning: manuscript.tex:63:  -> ntxexx
warning: manuscript.tex:63: Requested font "ntxexx" at 8.0pt
warning: manuscript.tex:63:  -> ntxexx
warning: manuscript.tex:63: Requested font "ntxexx" at 6.1pt
warning: manuscript.tex:63:  -> ntxexx
warning: manuscript.tex:63: Requested font "msam10" at 10.95pt
warning: manuscript.tex:63:  -> msam10
warning: manuscript.tex:63: Requested font "msam10" at 8.0pt
warning: manuscript.tex:63:  -> msam10
warning: manuscript.tex:63: Requested font "msam7" at 6.1pt
warning: manuscript.tex:63:  -> msam7
warning: manuscript.tex:63: Requested font "msbm10" at 10.95pt
warning: manuscript.tex:63:  -> msbm10
warning: manuscript.tex:63: Requested font "msbm10" at 8.0pt
warning: manuscript.tex:63:  -> msbm10
warning: manuscript.tex:63: Requested font "msbm7" at 6.1pt
warning: manuscript.tex:63:  -> msbm7
warning: manuscript.tex:63: Requested font "ntxmia" at 10.95pt
warning: manuscript.tex:63:  -> ntxmia
warning: manuscript.tex:63: Requested font "ntxmia" at 8.0pt
warning: manuscript.tex:63:  -> ntxmia
warning: manuscript.tex:63: Requested font "ntxmia" at 6.1pt
warning: manuscript.tex:63:  -> ntxmia
warning: manuscript.tex:63: Requested font "ntxsym" at 10.95pt
warning: manuscript.tex:63:  -> ntxsym
warning: manuscript.tex:63: Requested font "ntxsym" at 8.0pt
warning: manuscript.tex:63:  -> ntxsym
warning: manuscript.tex:63: Requested font "ntxsym" at 6.1pt
warning: manuscript.tex:63:  -> ntxsym
warning: manuscript.tex:63: Requested font "ntxsyc" at 10.95pt
warning: manuscript.tex:63:  -> ntxsyc
warning: manuscript.tex:63: Requested font "ntxsyc" at 8.0pt
warning: manuscript.tex:63:  -> ntxsyc
warning: manuscript.tex:63: Requested font "ntxsyc" at 6.1pt
warning: manuscript.tex:63:  -> ntxsyc
warning: manuscript.tex:63: Requested font "ntxexa" at 10.95pt
warning: manuscript.tex:63:  -> ntxexa
warning: manuscript.tex:63: Requested font "ntxexa" at 8.0pt
warning: manuscript.tex:63:  -> ntxexa
warning: manuscript.tex:63: Requested font "ntxexa" at 6.1pt
warning: manuscript.tex:63:  -> ntxexa
warning: manuscript.tex:171: Underfull \hbox (badness 10000) in paragraph at lines 171--171
warning: manuscript.tex:175: Underfull \hbox (badness 10000) in paragraph at lines 174--175
warning: manuscript.tex:175: Underfull \hbox (badness 3407) in paragraph at lines 174--175
warning: manuscript.tex:175: Underfull \hbox (badness 2057) in paragraph at lines 174--175
warning: manuscript.tex:180: Underfull \hbox (badness 10000) in paragraph at lines 179--180
warning: manuscript.tex:180: Underfull \hbox (badness 10000) in paragraph at lines 179--180
warning: manuscript.tex:180: Underfull \hbox (badness 1776) in paragraph at lines 179--180
warning: manuscript.tex:184: Underfull \hbox (badness 2495) in paragraph at lines 181--184
warning: manuscript.tex:185: Underfull \hbox (badness 10000) in paragraph at lines 184--185
warning: manuscript.tex:185: Underfull \hbox (badness 10000) in paragraph at lines 184--185
warning: manuscript.tex:276: 
Requested font "ntx-Bold-tlf-ot1" at 10.95pt
warning: manuscript.tex:276:  -> ntx-Bold-tlf-ot1
warning: manuscript.tex:276: Requested font "ntx-Bold-tlf-ot1" at 8.0pt
warning: manuscript.tex:276:  -> ntx-Bold-tlf-ot1
warning: manuscript.tex:276: Requested font "ntx-Bold-tlf-ot1" at 6.1pt
warning: manuscript.tex:276:  -> ntx-Bold-tlf-ot1
warning: theory/smooth_realization:2: Requested font "[TeXGyreTermesX-Italic.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 10.95pt
warning: theory/geometry_response:26: Requested font "[TeXGyreTermesX-Italic.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 8.0pt
warning: theory/geometry_response:26: Requested font "[TeXGyreTermesX-Italic.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 6.1pt
warning: theory/all_time_information:1: Requested font "[TeXGyreTermesX-Bold.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 12.0pt
warning: theory/blind_identifiability:47: Requested font "[TeXGyreTermesX-Regular.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 8.0pt
warning: theory/blind_identifiability:47: Requested font "[TeXGyreTermesX-Regular.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 6.1pt
warning: manuscript.bbl:13: Requested font "[TeXGyreTermesX-Italic.otf]/OT:script=latn;language=dflt;-ss05;+tnum;+lnum;mapping=tex-text;" at 10.0pt
warning: manuscript.bbl:15: Requested font "[lmmono10-regular]:" at 10.0pt
warning: manuscript.bbl:15: Requested font "ntx-Bold-tlf-ot1" at 10.0pt
warning: manuscript.bbl:15:  -> ntx-Bold-tlf-ot1
warning: manuscript.bbl:15: Requested font "ntx-Bold-tlf-ot1" at 7.3pt
warning: manuscript.bbl:15:  -> ntx-Bold-tlf-ot1
warning: manuscript.bbl:15: Requested font "ntx-Bold-tlf-ot1" at 5.5pt
warning: manuscript.bbl:15:  -> ntx-Bold-tlf-ot1
warning: manuscript.bbl:71: Underfull \hbox (badness 2644) in paragraph at lines 64--71
warning: manuscript.bbl:71: Underfull \hbox (badness 7451) in paragraph at lines 64--71
warning: manuscript.bbl:71: Underfull \hbox (badness 10000) in paragraph at lines 64--71
warning: warnings were issued by the TeX engine; use --print and/or --keep-logs for details.
note: Running xdvipdfmx ...
note: Writing `manuscript.blg` (200 B)
note: Writing `manuscript.pdf` (315.693359375 KiB)
note: Writing `manuscript.bbl` (7.33203125 KiB)
note: Writing `manuscript.out` (5.26953125 KiB)
note: Writing `manuscript.log` (41.7529296875 KiB)
note: Writing `manuscript.aux` (16.1494140625 KiB)


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/qa/environment.json <==
{
  "python": "3.9.6 (default, Aug 25 2026, 21:26:21) \n[Clang 21.0.0 (clang-2100.3.34.2)]",
  "platform": "macOS-27.0.1-arm64-arm-64bit",
  "dependencies": {
    "numpy": "2.0.2",
    "scipy": "1.13.1",
    "sympy": "1.14.0",
    "mpmath": "1.3.0",
    "matplotlib": "3.9.4",
    "Pillow": "11.3.0",
    "PyMuPDF": "1.26.5"
  },
  "scope": "Existing local environment; no fresh environment was created."
}


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/qa/numerical_checks_summary.json <==
[
  {
    "check": "check_analytic_realization",
    "exit_code": 0,
    "seconds": 1.01
  },
  {
    "check": "check_scalar_interventions",
    "exit_code": 0,
    "seconds": 0.15
  },
  {
    "check": "check_identifiability",
    "exit_code": 0,
    "seconds": 1.72
  },
  {
    "check": "check_blind_identifiability",
    "exit_code": 0,
    "seconds": 1.34
  },
  {
    "check": "inherited_tests",
    "exit_code": 0,
    "seconds": 9.85
  }
]


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/qa/numerical_logs/check_analytic_realization.txt <==
{
  "status": "PASS",
  "maximum_residual": 6.661338147750939e-16,
  "double_precision_resolution_scale": 7.745341231375308e-12,
  "Rpsi": 44.3343365935839
}


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/qa/numerical_logs/check_blind_identifiability.txt <==
{
  "purpose": "Fixed numerical illustration of the blind inverse proposal; it performs no data fitting or recovery and is not a proof of either inverse statement.",
  "fixture": {
    "dimension": 3,
    "teacher_diagonal": [
      1.0,
      2.6457513110645907,
      8.54400374531753
    ],
    "coupling": [
      [
        0.02,
        0.008,
        0.006
      ],
      [
        0.008,
        0.016,
        0.004
      ],
      [
        0.006,
        0.004,
        0.013999999999999999
      ]
    ],
    "times": [
      0.003,
      0.0062012765279143185,
      0.012818610191887021,
      0.026497248834477415,
      0.05477225575051661,
      0.11321930132219957,
      0.23403473193207158,
      0.4837713632823584,
      1.0
    ],
    "time_rule": "s_k=0.003*(1/0.003)^(k/8), k=0,...,8",
    "parameter_order": [
      "C_00",
      "C_01",
      "C_02",
      "C_11",
      "C_12",
      "C_22",
      "t_0",
      "t_1",
      "t_2"
    ],
    "symmetric_coupling_parameters": 6,
    "teacher_parameters": 3,
    "joint_parameter_count": 9,
    "distinct_unordered_teacher_sums": [
      {
        "pair": [
          0,
          0
        ],
        "value": 2.0
      },
      {
        "pair": [
          0,
          1
        ],
        "value": 3.6457513110645907
      },
      {
        "pair": [
          0,
          2
        ],
        "value": 9.54400374531753
      },
      {
        "pair": [
          1,
          1
        ],
        "value": 5.291502622129181
      },
      {
        "pair": [
          1,
          2
        ],
        "value": 11.189755056382122
      },
      {
        "pair": [
          2,
          2
        ],
        "value": 17.08800749063506
      }
    ],
    "minimum_unordered_teacher_sum_separation": 1.6457513110645907,
    "minimum_eigenvalue_of_T_inverse_plus_C": 0.13094143859045154,
    "loss_values": [
      0.35619321846618063,
      0.2933048147547232,
      0.19548770817900274,
      0.0836709224569936,
      0.0149346413311558,
      0.0010217674559080746,
      8.910690933869763e-05,
      4.754614929447877e-06,
      6.725519531470218e-08
    ]
  },
  "joint_jacobian": {
    "shape": [
      9,
      9
    ],
    "coupling_derivative": "dL[dC]=-tr[D N (N-T) N D dC]",
    "teacher_derivative": "dR/dt_k=-E_kk/t_k^2-2s(E_kk Q+Q E_kk); dN=-N(dR)N; dL=tr[(N-T)(dN-E_kk)]",
    "numpy_singular_values": [
      63.719159220754555,
      0.6973900084922304,
      0.09168272123127245,
      0.006126418022682456,
      0.0014995340789979673,
      0.0003549566468056837,
      0.00010111594231732219,
      4.0711564598179926e-07,
      1.3251095165576356e-07
    ],
    "numpy_condition_number": 480859569.90395737,
    "numpy_log_absolute_determinant": -57.88661913841866,
    "mpmath_decimal_precision": 90,
    "mpmath_determinant": "-7.247041231488847168652328198798582074818628285690769069e-26",
    "mpmath_determinant_sign": -1,
    "mpmath_log_absolute_determinant": "-57.88661913827806063454015756198202280947133580870661736",
    "rank_illustration": "The nonzero high-precision determinant verifies full rank for this fixed numerical fixture only.  The SVD is not used to claim stability."
  },
  "independent_differentiation": {
    "numpy_central_difference_step_rule": "h_j=1e-6*max(1,|parameter_j|)",
    "numpy_central_difference_relative_frobenius_error": 3.7124508906128006e-10,
    "numpy_vs_mpmath_analytic_relative_frobenius_error": 1.5125479990915753e-15,
    "mpmath_diff_relative_frobenius_error": "4.856659127151725950100062564207711652611295959846988995e-91",
    "mpmath_diff_maximum_absolute_error": "2.356364863342908745485970538393412308628103445999735791e-89"
  },
  "simultaneous_invariances_and_nongeneric_failures": {
    "simultaneous_diagonal_sign_maximum_loss_residual": 0.0,
    "simultaneous_permutation_maximum_loss_residual": 1.4432899320127035e-15,
    "simultaneous_orthogonal_maximum_loss_residual": 1.0547118733938987e-15,
    "orthogonal_matrix": [
      [
        0.6,
        -0.8,
        0.0
      ],
      [
        0.8,
        0.6,
        0.0
      ],
      [
        0.0,
        0.0,
        1.0
      ]
    ],
    "zero_coupling_fixture_maximum_absolute_loss": 0.0,
    "zero_coupling_other_teacher_maximum_absolute_loss": 0.0,
    "uncoupled_extra_mode_teacher": 3.3166247903554,
    "uncoupled_extra_mode_maximum_loss_residual": 7.216449660063518e-16
  },
  "symbolic_d2_closed_loss_identity": {
    "dimension": 2,
    "variables": [
      "x1=z1^2",
      "x2=z2^2"
    ],
    "identity": "closed_matrix_loss - Q/P^2",
    "exact_residual": "0",
    "P_multidegree_in_x": [
      1,
      1
    ],
    "Q_multidegree_in_x": [
      2,
      2
    ],
    "P_term_count": 4,
    "Q_term_count": 6
  },
  "limits": [
    "The continuum identifiability proposal is exact and is not a stable blind-recovery algorithm.",
    "A single fixed 9-by-9 Jacobian and determinant do not establish genericity or a conditioning bound.",
    "The C=0 and uncoupled-extra-mode examples are nongeneric failures of blind identifiability.",
    "The d=2 symbolic identity is an exact algebra check; it is not a global zero-count proof."
  ]
}


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/qa/numerical_logs/check_identifiability.txt <==
{
  "symbolic_coefficient_checks": [
    {
      "kind": "diagonal_degree_2",
      "i": 0,
      "coefficient": "1/50",
      "residual": "0"
    },
    {
      "kind": "diagonal_degree_3",
      "i": 0,
      "coefficient": "-1/125",
      "residual": "0"
    },
    {
      "kind": "diagonal_degree_2",
      "i": 1,
      "coefficient": "8/169",
      "residual": "0"
    },
    {
      "kind": "diagonal_degree_3",
      "i": 1,
      "coefficient": "32/2197",
      "residual": "0"
    },
    {
      "kind": "diagonal_degree_2",
      "i": 2,
      "coefficient": "81/722",
      "residual": "0"
    },
    {
      "kind": "diagonal_degree_3",
      "i": 2,
      "coefficient": "-243/6859",
      "residual": "0"
    },
    {
      "kind": "edge_magnitude",
      "i": 0,
      "j": 1,
      "coefficient": "4/49",
      "residual": "0"
    },
    {
      "kind": "edge_magnitude",
      "i": 0,
      "j": 2,
      "coefficient": "9/121",
      "residual": "0"
    },
    {
      "kind": "edge_magnitude",
      "i": 1,
      "j": 2,
      "coefficient": "36/289",
      "residual": "0"
    },
    {
      "kind": "triangle",
      "coefficient": "-12/119",
      "residual": "0"
    },
    {
      "kind": "chordless_square",
      "coefficient": "48/143",
      "residual": "0"
    }
  ],
  "finite_sample_local_check": {
    "teacher": [
      1.0,
      2.6457513110645907,
      8.54400374531753
    ],
    "C": [
      [
        0.02,
        0.008,
        0.006
      ],
      [
        0.008,
        -0.01,
        0.004
      ],
      [
        0.006,
        0.004,
        0.013999999999999999
      ]
    ],
    "times": [
      0.003,
      0.009587315155141827,
      0.03063887062800406,
      0.09791483623609773,
      0.3129134644531899,
      1.0
    ],
    "exact_observations": [
      0.3540552075355272,
      0.2364756531307002,
      0.06318873657035645,
      0.001311962530713643,
      2.409382146371773e-05,
      6.72527422482186e-08
    ],
    "jacobian_singular_values": [
      54.29616476942939,
      0.5784944182249359,
      0.05407960865185341,
      0.003907121998193832,
      0.0010997361280359204,
      2.4505305727992806e-06
    ],
    "jacobian_condition_number": 22156901.60005064,
    "jacobian_directional_relative_error": 1.771636618528199e-10,
    "sign_gauge_maximum_loss_residual": 0.0,
    "repeated_teacher_rotation_maximum_loss_residual": 3.1086244689504383e-15,
    "local_initialization_relative_error": 0.02,
    "noise_seed": 20261013,
    "attempts": [
      {
        "noise_standard_deviation": 0.0,
        "actual_noise_norm": 0.0,
        "solver_success": true,
        "status": 1,
        "message": "`gtol` termination condition is satisfied.",
        "evaluations": 12,
        "observation_residual": 6.098656680985949e-16,
        "relative_parameter_error": 3.615446347976239e-12,
        "minimum_inverse_state_eigenvalue": 0.13093494302581518,
        "admissible": true,
        "fit_parameters": [
          0.0200000000000154,
          0.007999999999968598,
          0.005999999999908608,
          -0.010000000000027194,
          0.004000000000017258,
          0.013999999999999051
        ]
      },
      {
        "noise_standard_deviation": 1e-10,
        "actual_noise_norm": 2.019410593008851e-10,
        "solver_success": true,
        "status": 1,
        "message": "`gtol` termination condition is satisfied.",
        "evaluations": 7,
        "observation_residual": 6.707552509582162e-16,
        "relative_parameter_error": 0.0008956139881827101,
        "minimum_inverse_state_eigenvalue": 0.13093499104934148,
        "admissible": true,
        "fit_parameters": [
          0.019990484609429815,
          0.008017975574220453,
          0.006012590179206946,
          -0.00999132140601563,
          0.0039980480989091575,
          0.014000143441687155
        ]
      },
      {
        "noise_standard_deviation": 1e-08,
        "actual_noise_norm": 2.019410593008851e-08,
        "solver_success": true,
        "status": 3,
        "message": "`xtol` termination condition is satisfied.",
        "evaluations": 16,
        "observation_residual": 4.631831322513049e-16,
        "relative_parameter_error": 0.08460319778663558,
        "minimum_inverse_state_eigenvalue": 0.1309397096615839,
        "admissible": true,
        "fit_parameters": [
          0.019024948213388126,
          0.009632419352271465,
          0.007153716818207596,
          -0.009092367159565767,
          0.003796360675259968,
          0.014014335306505657
        ]
      },
      {
        "noise_standard_deviation": 1e-06,
        "actual_noise_norm": 2.019410593008851e-06,
        "solver_success": true,
        "status": 3,
        "message": "`xtol` termination condition is satisfied.",
        "evaluations": 1666,
        "observation_residual": 5.879580988200615e-07,
        "relative_parameter_error": 0.5532125777933251,
        "minimum_inverse_state_eigenvalue": 0.13096394706276077,
        "admissible": true,
        "fit_parameters": [
          0.012500455260344965,
          0.015345083508361583,
          0.011477519400912203,
          0.0002473762771548514,
          0.002184865062772194,
          0.014088190801845027
        ]
      }
    ]
  },
  "limits": [
    "Fixed local start; not global inverse recovery.",
    "Single noise direction; no statistical performance claim.",
    "Nonsingularity does not imply good conditioning."
  ]
}


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/qa/numerical_logs/check_scalar_interventions.txt <==
{
  "status": "PASS",
  "maximum_raw_vs_formula_error": 7.105427357601002e-15,
  "linearity_error": 1.6001089342410069e-13,
  "optimizer_error": 1.1796119636642288e-16
}


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/qa/numerical_logs/inherited_tests.txt <==
...........
----------------------------------------------------------------------
Ran 11 tests in 9.425s

OK


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/qa/numerical_result_comparison.json <==
[
  {
    "file": "analytic_realization_check.json",
    "byte_identical": true,
    "changed_values": 0,
    "changes": []
  },
  {
    "file": "scalar_intervention_check.json",
    "byte_identical": true,
    "changed_values": 0,
    "changes": []
  },
  {
    "file": "identifiability_check.json",
    "byte_identical": true,
    "changed_values": 0,
    "changes": []
  },
  {
    "file": "blind_identifiability_check.json",
    "byte_identical": true,
    "changed_values": 0,
    "changes": []
  }
]


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/qa/pdf_geometry_audit.json <==
{
  "status": "PASS",
  "scope": "Rendering and geometry only; visual inspection is recorded separately.",
  "renderer": "MuPDF/PyMuPDF; Poppler unavailable",
  "pdf_sha256": "6b32a946bfb1fcdbd38545fa12d057cb8fe395165d7482546869045237486b54",
  "page_count": 37,
  "pages": [
    {
      "page": 1,
      "characters": 2588,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 2,
      "characters": 3823,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 3,
      "characters": 3202,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 4,
      "characters": 2399,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 5,
      "characters": 2257,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 6,
      "characters": 2429,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 7,
      "characters": 1784,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 8,
      "characters": 2034,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 9,
      "characters": 2505,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 10,
      "characters": 2789,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 11,
      "characters": 2071,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 12,
      "characters": 2005,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 13,
      "characters": 2007,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 14,
      "characters": 2264,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 15,
      "characters": 2725,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 16,
      "characters": 1781,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 17,
      "characters": 1744,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 18,
      "characters": 2127,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 19,
      "characters": 2447,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 20,
      "characters": 1953,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 21,
      "characters": 2731,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 22,
      "characters": 2620,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 23,
      "characters": 2542,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 24,
      "characters": 3053,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 25,
      "characters": 2694,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 26,
      "characters": 2236,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 27,
      "characters": 2730,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 28,
      "characters": 3057,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 29,
      "characters": 2636,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 30,
      "characters": 3133,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 31,
      "characters": 3070,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 32,
      "characters": 2274,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 33,
      "characters": 1697,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 34,
      "characters": 2444,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 35,
      "characters": 1943,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 36,
      "characters": 2466,
      "width_pt": 612.0,
      "height_pt": 792.0
    },
    {
      "page": 37,
      "characters": 4115,
      "width_pt": 612.0,
      "height_pt": 792.0
    }
  ],
  "minimum_actual_glyph_pt": 5.20906400680542,
  "below_5pt": [],
  "outside_page": [],
  "latex_issues": []
}


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/qa/source_archive_validation.json <==
{
  "status": "PASS",
  "source_zip_sha256": "dc5785d6a156953910535079712dc3ee6d4aa83affb73aebca41f2b8de129079",
  "manifest_payload_files": 18,
  "provided_source_files_unchanged_by_build": true,
  "isolated_build_exit_code": 0,
  "page_count": 37,
  "all_page_text_equal": true,
  "page_text_equal": [
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true,
    true
  ],
  "latex_issues": [],
  "pdf_author": "Dekun Yang",
  "isolated_pdf_sha256": "f613556944b9db7638a5be1e838cf60f35a35bc1a2eb79a160e71c2f8a84edd9",
  "scope": "Built in a newly extracted source-only directory, with no sibling research sources. Uses the existing local Tectonic installation and resource cache; not a fresh-machine or arXiv production-engine test."
}


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/qa/visual_audit.json <==
{
  "status": "PASS",
  "pdf_sha256": "6b32a946bfb1fcdbd38545fa12d057cb8fe395165d7482546869045237486b54",
  "page_count": 37,
  "inspection": "Assistant visual inspection of seven contact sheets covering every page, with full-page inspections of title, notation table, derivative proof, blind determinant proof, both figures and captions, kernel derivation and bibliography.",
  "contact_sheets_seen": [
    "contact_01.png",
    "contact_02.png",
    "contact_03.png",
    "contact_04.png",
    "contact_05.png",
    "contact_06.png",
    "contact_07.png"
  ],
  "full_pages_seen": [
    1,
    4,
    12,
    24,
    29,
    31,
    35,
    36,
    37
  ],
  "observations": [
    "No visible clipping, text overlap, missing equations, illegible figure labels or detached figure legends.",
    "Bibliography is consolidated into pages 36-37; the prior nearly empty final reference page is removed.",
    "Body remains 11 pt with 1.15 spacing. The bibliography uses 10 pt and single spacing.",
    "The title, printed author and keywords agree with PDF metadata."
  ],
  "scope": "Layout acceptance for this locally compiled PDF; it is not mathematical certification, human peer review or arXiv TeX Live validation."
}


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/requirements_repro.txt <==
numpy==2.0.2
scipy==1.13.1
sympy==1.14.0
mpmath==1.3.0
matplotlib==3.9.4
Pillow==11.3.0
PyMuPDF==1.26.5


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/scripts/check_added_proof_algebra.py <==
"""Exact finite checks of the two proof-exposition additions in V12.

These supplement the general proofs. They do not establish arbitrary-order
or infinite-horizon statements by finite testing.
"""
from pathlib import Path
import json
import sympy as sp

PACK = Path(__file__).resolve().parents[1]


def parameter_recurrence():
    u = sp.Symbol("u")
    teacher = sp.Symbol("T", commutative=False)
    state = sp.symbols("X0:6", commutative=False)
    h_state = sp.symbols("HX0:6", commutative=False)
    k_state = sp.symbols("KX0:6", commutative=False)
    error = sum(u**j * state[j] / sp.factorial(j) for j in range(6))
    h_error = sum(u**j * h_state[j] / sp.factorial(j) for j in range(6))
    h_error += sum(u**(j+1) * k_state[j] / sp.factorial(j) for j in range(6))
    field = sp.expand(-2 * (h_error * teacher + teacher * h_error
                            + h_error * error + error * h_error))

    def linear(image):
        return -2 * (image * teacher + teacher * image)

    def bilinear(image, second):
        return -2 * (image * second + second * image)

    records = []
    for j in range(1, 6):
        derivative = sp.expand(field.coeff(u, j) * sp.factorial(j))
        jacobian = (linear(h_state[j]) + bilinear(h_state[j], state[0])
                    + bilinear(h_state[0], state[j]))
        forcing = sum(sp.binomial(j, a) * bilinear(h_state[a], state[j-a])
                      for a in range(1, j))
        forcing += j * linear(k_state[j-1])
        forcing += j * sum(sp.binomial(j-1, a)
                           * bilinear(k_state[a], state[j-1-a])
                           for a in range(j))
        residual = sp.expand(derivative - jacobian - forcing)
        if residual != 0:
            raise AssertionError((j, residual))
        records.append({"derivative_order": j, "exact_residual": str(residual)})
    return records


def kernel_node_degree():
    c, g, t, u, h = sp.symbols("c g t u h")
    teacher = c-g
    order = 4
    b_t = 1 + sum(c * 4**n * teacher**(n-1) * (h*t)**n / sp.factorial(n)
                  for n in range(1, order+1))
    b_u = 1 + sum(c * 4**n * teacher**(n-1) * (h*u)**n / sp.factorial(n)
                  for n in range(1, order+1))
    inverse_cube = sp.series(b_t**(-3), h, 0, order+1).removeO()
    exponential = sum((4*teacher*h*t)**n / sp.factorial(n)
                      for n in range(order+1))
    kernel = sp.expand(c*g*exponential*b_u*inverse_cube)
    records = []
    for m in range(order+1):
        coefficient = sp.expand(kernel.coeff(h, m))
        node_polynomial = sp.Poly(coefficient, g)
        top = sp.expand(coefficient.coeff(g, m+1)
                        - c*(-4)**m*t**m/sp.factorial(m))
        if node_polynomial.degree() > m+1 or top != 0:
            raise AssertionError((m, node_polynomial.degree(), top))
        records.append({"total_degree": m,
                        "node_degree": node_polynomial.degree(),
                        "top_coefficient_residual": str(top)})
    return records


def main():
    result = {
        "status": "PASS",
        "parameter_recurrence": parameter_recurrence(),
        "kernel_node_degree": kernel_node_degree(),
        "method": "Truncated exact Taylor expansion. H(X_j) and K(X_j) are independent noncommutative linear-map images.",
        "scope": "Finite algebra checks supplement the general analytic arguments; they are not proofs by testing for arbitrary order or time.",
    }
    (PACK / "qa").mkdir(exist_ok=True)
    (PACK / "qa" / "added_proof_algebra.json").write_text(
        json.dumps(result, indent=2) + "\n")
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/neural_information_sculpting_v12/manuscript_geometry_learning_v12/scripts/make_figures.py <==
"""Plot the declared paired numerical checks; no synthetic display data."""
from pathlib import Path
import json
import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

PACK = Path(__file__).resolve().parents[1]
RESULTS = PACK.parent / "geometry_response_extension" / "results"
OUT = PACK / "figures"
OUT.mkdir(exist_ok=True)
mpl.rcParams.update({
    "font.family": "sans-serif",
    "font.sans-serif": ["Arial", "Helvetica", "DejaVu Sans"],
    "font.size": 8.5,
    "axes.labelsize": 8.5,
    "axes.titlesize": 9,
    "legend.fontsize": 7.5,
    "xtick.labelsize": 8,
    "ytick.labelsize": 8,
    "axes.spines.right": False,
    "axes.spines.top": False,
    "axes.linewidth": .7,
    "pdf.fonttype": 42,
    "svg.fonttype": "none",
    "savefig.facecolor": "white",
})
BLUE, ORANGE, GREY = "#326A91", "#BC713A", "#636B75"


def save(fig, name):
    fig.savefig(OUT / f"{name}.pdf", bbox_inches="tight")
    fig.savefig(OUT / f"{name}.svg", bbox_inches="tight")
    fig.savefig(OUT / f"{name}.png", dpi=600, bbox_inches="tight")
    fig.savefig(OUT / f"{name}.tiff", dpi=600, bbox_inches="tight")
    plt.close(fig)


def panel(ax, letter, title):
    ax.set_title(title, loc="left", pad=10, fontweight="normal")
    ax.text(-.17, 1.065, letter, transform=ax.transAxes, weight="bold",
            fontsize=11, va="bottom")
    ax.tick_params(width=.7, length=3)


def main():
    validation = json.loads((RESULTS / "validation_geometry.json").read_text())
    record = validation["full_weight_reproduction"]
    rows = [r for r in record["records"] if r["kind"] == "prespecified_fixed"]
    fig, axes = plt.subplots(1, 2, figsize=(7.0079, 3.1),
                             gridspec_kw={"width_ratios": [1, 1.08]})
    fig.subplots_adjust(wspace=.42, bottom=.19, top=.83, left=.11, right=.98)
    ax = axes[0]
    panel(ax, "a", "Original full-weight training")
    ax.axhline(0, color="#bbbbbb", linewidth=.7, zorder=0)
    ax.plot([r["time"] for r in rows], [r["plus_minus_common_gap"] for r in rows],
            "-o", color=BLUE, lw=1.4, ms=5, label="Weight flow")
    for run, color, marker in zip(record["actual_weight_gradient_descent"],
                                  (ORANGE, GREY), ("x", "+")):
        ax.plot([r["time"] for r in run["records"]],
                [r["plus_minus_common_gap"] for r in run["records"]],
                linestyle="none", color=color, marker=marker, ms=7,
                label=f"Weight GD, h={run['step_size']:g}")
    ax.set_xlabel("Time")
    ax.set_ylabel("Common-loss difference (plus − minus)")
    ax.set_xticks([.05, .1, .2])
    ax.legend(loc="upper right")
    amp = json.loads((RESULTS / "amplification_check.json").read_text())
    ax = axes[1]
    panel(ax, "b", "Logarithmic amplification limit")
    for t, color, marker in zip([.01, .05, .1, .2],
                                (BLUE, ORANGE, GREY, "#64866C"), ("o", "s", "^", "D")):
        data = [r for r in amp["contrasts"] if r["time"] == t]
        ax.loglog([r["L"] for r in data],
                  [abs(r["common_gap"]-r["limit_gap"]) for r in data],
                  marker=marker, color=color, ms=4, lw=1.2, label=f"t={t:g}")
    ax.set_xlabel("Auxiliary teacher scale L")
    ax.set_ylabel("Absolute contrast error to limit")
    ax.set_xticks([1e2, 1e4, 1e6, 1e8])
    ax.legend(ncol=2, loc="upper right")
    save(fig, "geometry_response")

    inv = json.loads((RESULTS / "identifiability_check.json").read_text())["finite_sample_local_check"]
    fig, axes = plt.subplots(1, 2, figsize=(7.0079, 3.0))
    fig.subplots_adjust(wspace=.42, bottom=.21, top=.81, left=.1, right=.98)
    ax = axes[0]
    panel(ax, "a", "Six observations, six parameters")
    ax.semilogy(np.arange(1, 7), inv["jacobian_singular_values"], "-o",
                color=BLUE, lw=1.3, ms=4.5)
    ax.set_xlabel("Singular-value index")
    ax.set_ylabel("Observation-Jacobian singular value")
    ax.set_xticks(np.arange(1, 7))
    ax.text(.05, .09, "Condition number: 2.22e7", transform=ax.transAxes,
            fontsize=8)
    ax = axes[1]
    panel(ax, "b", "All declared local inverse checks")
    ax.semilogy(range(4), [r["relative_parameter_error"] for r in inv["attempts"]],
                "-o", color=ORANGE, lw=1.3, ms=5)
    ax.set_xticks(range(4), ["0", "1e-10", "1e-8", "1e-6"])
    ax.set_xlabel("Absolute loss-noise standard deviation")
    ax.set_ylabel("Relative parameter error")
    ax.text(.38, .09, "Start: 2% from truth\nOne fixed noise direction",
            transform=ax.transAxes, fontsize=8)
    save(fig, "curve_identifiability")
    print("Saved two figures as PDF, SVG, PNG and TIFF from recorded checks.")


if __name__ == "__main__":
    main()


==> anc/neural_information_sculpting_v12/restore_data.py <==
"""Restore exact V12 NPZ bytes from the arXiv transport representation."""
from pathlib import Path
import base64
import hashlib
import json

def main():
    root = Path(__file__).resolve().parent
    manifest = json.loads((root / "FILE_MANIFEST.json").read_text())
    for item in manifest["encoded_files"]:
        encoded = root / item["encoded"]
        target = root / item["restored"]
        data = base64.b64decode(b"".join(encoded.read_bytes().split()), validate=True)
        if len(data) != item["restored_bytes"] or hashlib.sha256(data).hexdigest() != item["restored_sha256"]:
            raise SystemExit("Data integrity check failed: " + item["encoded"])
        if target.exists():
            if target.read_bytes() != data:
                raise SystemExit("Refusing to overwrite a different existing file: " + str(target))
            print("Already restored and verified:", item["restored"])
        else:
            target.parent.mkdir(parents=True, exist_ok=True)
            target.write_bytes(data)
            print("Restored and verified:", item["restored"])

if __name__ == "__main__":
    main()

